Copyright Is the Headline; Capability Is the Blind Spot: AI Technology in the Book-Publishing Trade Press, November 2025--August 2026

This rapid evidence review examines 89 articles about artificial intelligence (AI) and book publishing published from November 1, 2025 through August 1, 2026. The purposive corpus spans English-, Chinese-, German-, French-, Spanish-, Portuguese-, Italian-, and Japanese-language publishing coverage; major-newspaper book coverage; and specialist technology commentators. Each item was coded for topic, stance, technical depth, and dominant voice. The press is neither silent nor simply hostile: 30% of items are risk-framed, 42% mixed, and 28% opportunity-framed. Chinese coverage is markedly operational and opportunity-oriented; specialist commentary is substantially deeper than trade reporting. Yet the corpus still clusters around rights, licensing, governance, reader trust, workflow adoption, and product announcements. Only ten items offer sustained technical scrutiny, and none centers a direct interview with a frontier-lab researcher or evaluation engineer. The central gap is reporting that connects model architecture and evaluation to publishing decisions: capability elicitation, RAG, prompt injection, agent reliability, inference economics, model drift, provenance, reader research, and reproducible workflow evaluation. The report recommends a standing AI beat, recurring lab interviews, a claims ledger, shared test protocols, reader panels, and technical columnists. The supplement supplies the full coded corpus, claim ledger, glossary, and BibTeX database.

==> anc/README.md <==
# AI Trade-Coverage Research Package

Prepared for Fred Zimmerman on August 1, 2026.

## Deliverables

- `ai_trade_coverage_report.pdf` — seven-page, two-column arXiv-style research report, written in the third person.
- `ai_trade_coverage_supplement.pdf` — fifteen-page supplemental information with the complete claim ledger, codebook, glossary, interview protocol, and reporting checklist.
- `ai_trade_coverage_references.bib` — 115-entry BibTeX database covering every corpus item plus legal, technical, and reader-research sources.
- `ai_trade_coverage_corpus.csv` — 89 coded coverage items, dated November 7, 2025 through July 31, 2026.
- `corpus_crosstabs.csv` — filterable counts and shares by outlet, region, source type, topic, stance, depth, and dominant voice.
- `figure_1_topic_heatmap.*` and `figure_2_voice_and_depth.*` — publication-ready figures in PDF and PNG.
- `citation_audit.md` — adversarial verification record and corrections made.
- The corresponding `.tex` sources are included for revision or arXiv submission.

## Scope and interpretation

The corpus is a purposive rapid-evidence sample, not a census. It covers English-, Chinese-, German-, French-, Spanish-, Portuguese-, Italian-, and Japanese-language publishing coverage; major-newspaper book-publishing coverage; and specialist commentary including Thad McIlroy, Jane Friedman, Kathleen Schmidt, Josh Bernoff, Dosdoce, Actualidad Editorial, and PublishNews columnists. US and UK sources remain overrepresented because of indexing, language, and access constraints. Non-English claims are analytic English translations. Article-level claims are summaries for analysis, not endorsements of factual accuracy.

All 89 article links were checked on August 1, 2026. Eighty-six resolved directly; three New York Times links returned access-control responses to the automated verifier but were separately confirmed through indexed New York Times records. Six DOI-bearing scholarly references were resolved against Crossref. The citation audit corrected a New York Times title and URL, the year of Japan's copyright overview, and the landing page for the BISG/BookNet survey.

## Reproducibility note

The technical-depth score is ordinal: 0 means AI is only a label; 1 names a mechanism; 2 discusses evidence or limits; and 3 scrutinizes mechanisms, evidence, boundary conditions, and failure modes. Coding was performed once by the author, so no intercoder-reliability statistic is claimed.


==> anc/ai_trade_coverage_corpus.csv <==
id,date,outlet,region,source_type,title,url,primary_category,secondary_category,stance,technical_depth,dominant_voice,primary_claim
C01,2025-11-13,The Bookseller,UK,trade,The Bookseller's 2025 FutureBook programme revealed,https://www.thebookseller.com/news/the-booksellers-2025-futurebook-programme-revealed,Production & workflow,Audio,opportunity,0,platform,Voice AI is becoming a practical audiobook-production topic.
C02,2025-11-14,Publishing Perspectives,International,trade,Experience Over Perfection: How Publishers Should Approach AI Marketing,https://publishingperspectives.com/2025/11/experience-over-perfection-how-publishers-should-approach-ai-marketing/,Discovery & marketing,Technology,mixed,2,vendor,"Publishers should experiment with AI marketing, but failures and confirmation bias require human oversight."
C03,2025-11-18,The Bookseller,UK,trade,Don't invest in AI invest in the future of the book,https://www.thebookseller.com/comment/comment/dont-invest-in-ai-invest-in-the-future-of-the-book,Ethics & culture,Labor,risk,0,creator,Publishing investment should favor small presses and human literary infrastructure over LLMs.
C04,2025-12-03,Publishers Weekly,US,trade,Bloomsbury Partners with Google on AI-Powered Publishing Infrastructure,https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99212-bloomsbury-partners-with-google-on-ai-powered-publishing-infrastructure.html,Business & licensing,Production & workflow,opportunity,1,company,"Google Cloud tools may improve discovery, learning engagement, sales forecasting, and inventory management."
C05,2025-12-05,The Bookseller,UK,trade,Waterstones would stock AI books if clearly labelled and customers wanted them,https://www.thebookseller.com/news/waterstones-would-stock-ai-books-if-clearly-labelled-and-customers-wanted-them-says-ceo,Reader experience,Provenance,mixed,0,bookseller,Retail acceptance of AI books should depend on clear labels and demonstrated customer demand.
C06,2025-12-22,Publishers Weekly,International,trade,Finnish AI Company Launches Market Analysis Tool for Books,https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/99321-finnish-ai-co-aims-to-help-authors-with-market-analysis.html,Discovery & marketing,Technology,opportunity,1,vendor,AI manuscript analysis can help position books and identify markets.
C07,2025-12-31,Publishing Perspectives,International,trade,Publishing's Defining Conversations in 2025 and What Comes Next,https://publishingperspectives.com/2025/12/publishings-defining-conversations-in-2025-and-what-comes-next/,Governance,Business & licensing,mixed,1,journalist,AI coverage is shifting from hypothetical adoption to governance transparency accountability and compensation.
C08,2026-01-05,Publishers Weekly,US,trade,Interactive AI Features in E-books Audiobooks Drive Debate,https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/99381-amazon-elevenlabs-new-digital-interaction-features-drive-debate.html,Reader experience,Legal & regulatory,mixed,2,platform,Ask-this-book and voice-chat features create useful interaction but raise reliability and rights questions.
C09,2026-01-09,The Bookseller,UK,trade,Author Shaun Rein's voice cloned with AI to read book on deepfake podcast,https://www.thebookseller.com/news/author-shaun-reins-voice-cloned-with-ai-to-read-book-on-deepfake-podcast,Fraud & security,Legal & regulatory,risk,1,creator,Unauthorized voice cloning creates a new copyright and identity-enforcement problem for publishers.
C10,2026-01-15,Publishers Weekly,US,trade,Ingram Lets Publishers Opt Out of Book Sales to Tech Firms,https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99453-ingram-offers-to-not-sell-books-to-ai-companies.html,Business & licensing,Legal & regulatory,risk,1,distributor,AI companies are buying and scanning print books for training and publishers need a sales opt-out.
C11,2026-01-16,The Bookseller,UK,trade,Publishers unite with authors to join Google AI copyright lawsuit,https://www.thebookseller.com/news/news/publishers-unite-with-authors-to-join-google-ai-copyright-lawsuit,Legal & regulatory,Business & licensing,risk,1,legal,Publishers and authors are aligning in litigation over alleged unauthorized Gemini training.
C12,2026-01-21,Publishers Weekly,US,trade,Can AI-Enhanced E-books Be Made Ethically This Startup Thinks So,https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99502-lixandria-aims-to-offer-ai-enhanced-ebooks-ethically.html,Reader experience,Business & licensing,opportunity,1,vendor,Interactive AI editions can be ethical if rights holders consent and share compensation.
C13,2026-01-28,The Bookseller,UK,trade,PA urges responsible AI deployment over government's Meta and Anthropic collaboration,https://www.thebookseller.com/news/pa-urges-responsible-ai-deployment-over-governments-meta-and-anthropic-collaboration,Governance,Legal & regulatory,risk,0,association,Government AI partnerships must include transparency licensing and copyright safeguards.
C14,2026-02-04,Publishing Perspectives,EU,trade,The Future of the Italian Market: Vouchers Booksellers and Capitalizing on AI,https://publishingperspectives.com/2026/02/the-future-of-the-italian-market-vouchers-booksellers-and-capitalizing-on-ai/,Business & licensing,Governance,mixed,1,publisher,Publishers must use AI professionally while collectively enforcing payment and human editorial values.
C15,2026-02-09,Publishers Weekly,US,trade,ElevenLabs Valued at 11 Billion Doubles Down on Audiobooks,https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99655-elevenlabs-valued-at-11b-doubles-down-on-audiobooks.html,Production & workflow,Business & licensing,opportunity,1,vendor,AI voice production is becoming a scaled audiobook business rather than a pilot.
C16,2026-02-12,Publishers Weekly,US,trade,Cashmere.io Wants Better AI Licensing Deals for Publishers,https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99705-the-stealthy-startup-promising-better-ai-publishing-licensing-deals.html,Business & licensing,Technology,opportunity,2,vendor,A rights infrastructure layer can license monitor and monetize publisher content inside AI systems.
C17,2026-03-10,The Guardian,UK,newspaper,Thousands of authors publish empty book in protest over AI using their work,https://www.theguardian.com/p/x4gj7y,Legal & regulatory,Ethics & culture,risk,0,creator,About 10000 authors used an empty book to demand consent and compensation for AI training.
C18,2026-03-10,Publishing Perspectives,UK,trade,London Book Fair 2026 opening keynote on AI and red lines,https://publishingperspectives.com/2026/03/london-book-fair-2026-in-opening-keynote-prh-u-k-ceo-talks-book-fairs-ai-and-red-lines/,Governance,Production & workflow,mixed,1,publisher,PRH draws red lines around IP and human creativity while allowing responsible automation of repetitive work.
C19,2026-03-12,Publishing Perspectives,UK,trade,Exploring New Revenue Opportunities Through Licensing,https://publishingperspectives.com/2026/03/exploring-new-revenue-opportunities-through-licensing/,Business & licensing,Legal & regulatory,opportunity,2,licensing,Publishers should actively license TDM and RAG uses to build leverage and reduce piracy.
C20,2026-03-12,The Guardian,International,newspaper,Self-publish and be scammed,https://www.theguardian.com/books/ng-interactive/2026/mar/12/ai-book-scams-publishing-fraud,Fraud & security,Labor,risk,2,creator,AI has industrialized personalized publishing scams and increased the scale of author losses.
C21,2026-03-13,The Guardian,US,newspaper,Grammarly removes AI Expert Review feature mimicking writers after backlash,https://www.theguardian.com/books/2026/mar/13/grammarly-removes-ai-expert-review-feature-mimicking-writers-after-backlash,Legal & regulatory,Provenance,risk,1,creator,AI imitation of named writers without consent creates identity and endorsement liability.
C22,2026-03-17,Publishers Weekly,US,trade,Book Output Topped Four Million in 2025,https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99943-book-output-topped-4-million-in-2025.html,Market structure,Provenance,risk,1,data-provider,"US title output rose 32.5 percent in 2025 led by self-publishing, intensifying abundance concerns."
C23,2026-03-18,Publishers Weekly,UK,trade,UK Reverses Course on Opt-out AI Policy Industry Says Threat Remains,https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99951-u-k-gov-t-says-ai-training-opt-out-is-out-industry-says-threat-remains.html,Legal & regulatory,Governance,mixed,1,government,The UK dropped its preferred broad training exception but left important copyright questions unresolved.
C24,2026-03-19,The New York Times,US,newspaper,A.I. Is Writing Fiction. Publishers Are Unprepared.,https://www.nytimes.com/2026/03/19/books/ai-fiction-shy-girl.html,Provenance,Reader experience,risk,2,journalist,The Times presented detector reports and textual anomalies to Hachette; the publisher then cancelled Shy Girl while the author disputed responsibility for any AI-generated passages.
C25,2026-03-20,Publishers Weekly,US,trade,Chicken Soup for the Soul Sues AI Firms for Copyright Infringement,https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99973-new-lawsuit-links-ai-copyright-infringement-to-a-single-act.html,Legal & regulatory,Technology,risk,2,legal,A new complaint traces industry-wide book piracy to shared datasets and repeated model-development copies.
C26,2026-03-24,Thad McIlroy - Future of Publishing,US,commentator,Shy Girl: The Background to the New York Times Story,https://thefutureofpublishing.com/2026/03/shy-girl-the-background-to-the-new-york-times-story/,Provenance,Governance,mixed,2,commentator,The Shy Girl episode exposed opaque publisher knowledge due-process problems and weak AI-use policy.
C27,2026-03-25,The New York Times,US,newspaper,What the Shy Girl Mess Says About the Future of Fiction,https://www.nytimes.com/2026/03/25/opinion/shy-girl-ai-publishing.html,Reader experience,Provenance,risk,1,commentator,Suspicion about machine authorship may distort the reader's relationship with literary text.
C28,2026-03-27,Publishers Weekly,US,trade,As AI Discourse Rages Publishing Has More Questions Than Answers,https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100037-while-ai-discourse-rages-publishing-has-more-questions-than-answers.html,Provenance,Governance,mixed,2,publishing,Shy Girl revealed unclear definitions asymmetric publisher-author rules and fallible proof of human authorship.
C29,2026-03-27,Publishers Weekly,US,trade,SCOTUS's Cox Ruling Could Impact Publishers Fight Against AI,https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100038-scotus-s-cox-ruling-may-open-new-door-for-publishers-fighting-ai-llms.html,Legal & regulatory,Technology,mixed,2,legal,A Supreme Court inducement standard may shape secondary-liability claims against AI services.
C30,2026-03-29,The Guardian,UK,newspaper,Soon publishers won't stand a chance: struggle to detect AI-written books,https://www.theguardian.com/technology/2026/mar/29/ai-written-books-novel-shy-girl-publishers,Provenance,Technology,risk,3,researcher,AI-text detection is adversarial and unreliable making provenance a process problem rather than a classifier problem.
C31,2026-03-30,Publishers Weekly,US,trade,Harlequin to Co-Produce AI-Generated Microdramas,https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100043-harlequin-announces-slew-of-ai-generated-microdramas.html,Business & licensing,Production & workflow,opportunity,1,publisher,AI video makes adaptation of 40 romance backlist titles into mobile microdramas economically feasible.
C32,2026-04-09,Publishers Weekly,EU,trade,In Europe's Translation Markets English Dominates Japanese Grows AI Disrupts,https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/100121-in-europe-s-translation-markets-english-dominates-japanese-grows-ai-disrupts.html,Translation,Technology,mixed,3,researcher,AI translation may deepen major-language advantages and still fails on culturally dense literary passages.
C33,2026-04-17,The Bookseller,International,trade,Character.ai lets users play inside classic literature with new Books feature,https://www.thebookseller.com/news/characterai-lets-users-play-inside-classic-literature-with-new-books-feature,Reader experience,Ethics & culture,mixed,1,platform,Conversational character simulation turns classic books into interactive worlds while raising adaptation questions.
C34,2026-05-05,Publishers Weekly,US,trade,Publishers File Lawsuit Against Meta Mark Zuckerberg,https://www.publishersweekly.com/pw/print/20260511/100329-publishers-file-infringement-lawsuit-against-meta-zuckerberg.html,Legal & regulatory,Business & licensing,risk,1,legal,Five publishers allege Meta leadership authorized unauthorized use of millions of books for Llama.
C35,2026-05-08,The Guardian,EU,newspaper,Being human helps: despite rise of AI is there still hope for Europe's translators,https://www.theguardian.com/technology/2026/may/08/being-human-helps-despite-rise-of-ai-is-there-still-hope-for-europes-translators,Translation,Labor,risk,2,creator,Literary translation depends on cultural judgment even as AI reduces rates and entry-level work.
C36,2026-05-12,Publishers Weekly,US,trade,Authors Guild Issues Updated AI Best Practices for Writers,https://www.publishersweekly.com/pw/by-topic/digital/copyright/article/100383-authors-guild-issues-updated-ai-best-practices-for-writers.html,Governance,Legal & regulatory,mixed,2,association,AI uses form a spectrum but authors face copyright-registration contract and disclosure risks.
C37,2026-05-18,The Bookseller,UK,trade,SoA and Writers Guild issue urgent author guidance after explosion of AI scams,https://www.thebookseller.com/news/soa-and-writers-guild-publish-guidance-for-authors-amid-explosion-in-ai-scams,Fraud & security,Labor,risk,1,association,Generative AI has sharply increased scalable impersonation and service scams targeting authors.
C38,2026-05-27,Jane Friedman,US,commentator,Writing and Publishing Awards Have Difficult Decisions to Make Regarding AI,https://janefriedman.com/imho-writing-publishing-awards-have-difficult-decisions-to-make-regarding-ai/,Provenance,Governance,mixed,2,commentator,AI bans without enforceable process invite denial false accusation and inconsistent award decisions.
C39,2026-05-28,The Bookseller,UK,trade,PA calls for tighter AI detection and takedown as pirated audiobooks spread,https://www.thebookseller.com/news/pa-calls-for-tighter-ai-detection-and-takedown-as-pirated-audiobooks-spread,Fraud & security,Audio,risk,1,association,Platforms need faster detection and takedown for AI-narrated pirated audiobooks.
C40,2026-05-29,The Bookseller,UK,trade,Trial by algorithm: Literary prizes reckon with hazy AI disclosure issue,https://www.thebookseller.com/news/trial-by-algorithm-literary-prizes-reckon-with-hazy-ai-disclosure-issue,Provenance,Governance,mixed,2,publishing,Prizes lack shared definitions evidence standards and appeals procedures for AI-use allegations.
C41,2026-06-01,Publishers Weekly,US,trade,USBS 2026 Brooke Dobson Sees Untapped Opportunity in the Backlist,https://www.publishersweekly.com/pw/by-topic/industry-news/trade-shows-events/article/100510-usbs-2026-brooke-dobson-sees-positive-shift-in-attitude-towards-ai.html,Discovery & marketing,Market structure,opportunity,2,vendor,AI agents and generative-engine optimization can turn superabundant backlists into a catalog-marketing advantage.
C42,2026-06-04,The Bookseller,UK,trade,AI pitfalls everywhere you look David Shelley tells US Book Show,https://www.thebookseller.com/news/ai-pitfalls-everywhere-you-look-david-shelley-tells-us-book-show-in-keynote-address,Governance,Business & licensing,mixed,1,publisher,Publishers should experiment but nobody has settled answers about AI risk opportunity or policy.
C43,2026-06-10,Jane Friedman,US,commentator,AI and Publishing FAQ for Writers,https://janefriedman.com/ai-and-publishing-faq-for-writers/,Governance,Production & workflow,mixed,3,commentator,Authors need contract clauses and explicit consent rules for training narration translation summarization and operational uses.
C44,2026-06-22,The Bookseller,International,trade,Rakuten Kobo rejects 45 percent of submissions after slew of AI-generated books,https://www.thebookseller.com/news/rakuten-kobo-rejects-45-of-submissions-after-slew-of-ai-generated-books-uploaded,Market structure,Provenance,risk,2,platform,Kobo rejected 45 percent of 2025 self-publishing submissions with low-quality AI output driving most rejections.
C45,2026-06-30,Livres Hebdo,EU,trade,Intelligence artificielle en 2025 Kobo a refuse pres d'un livre autoedite sur deux,https://www.livreshebdo.fr/article/intelligence-artificielle-en-2025-kobo-refuse-pres-dun-livre-autoedite-sur-deux,Market structure,Provenance,risk,1,platform,AI-driven submission volume has made quality filtering central to self-publishing platforms.
C46,2026-07-03,The Japan Times,Japan,newspaper,Murakami says his novels are different from AI literature,https://www.japantimes.co.jp/culture/2026/07/03/books/haruki-murakami-new-book/,Ethics & culture,Reader experience,risk,0,creator,Literary value rests on singular human experience rather than generated imitation.
C47,2026-07-13,Publishers Weekly,US,trade,Publishers Authors File Class Action Lawsuit Against Google,https://www.publishersweekly.com/pw/by-topic/digital/copyright/article/100820-new-lawsuit-aims-to-stop-google-from-copyright-infringement-in-creating-ai-models.html,Legal & regulatory,Business & licensing,risk,2,legal,Publishers allege Google repurposed books supplied for limited services to train Gemini without permission.
C48,2026-07-16,The New York Times,US,newspaper,I Got Slopped: Someone Used AI to Write My Biography,https://www.nytimes.com/2026/07/16/technology/ai-slop-books-biography-amazon.html,Fraud & security,Market structure,risk,2,journalist,AI-generated unauthorized biographies are polluting Amazon with errors and fabricated authors.
C49,2026-07-21,Associated Press,US,newspaper,Judge approves a 1.5B Anthropic settlement over pirated books,https://apnews.com/article/74b140444023898aeba8579b6e9f0d63,Legal & regulatory,Business & licensing,mixed,2,legal,The settlement compensates rightsholders for pirated acquisition while leaving the fair-use training ruling intact.
C50,2026-07-24,The Bookseller,UK,trade,Publishing and AI,https://www.thebookseller.com/comment/publishing-and-ai-1221027,Governance,Production & workflow,opportunity,1,association,AI is already embedded in publishing and responsible deployment should expand.
C51,2026-07-27,The Atlantic,US,newspaper,Is This What Comes After AI Slop,https://www.theatlantic.com/technology/archive/2026/07/daggermouth-novel-bestseller-ai/688067/,Reader experience,Provenance,mixed,3,journalist,The disputed Daggermouth case complicates the assumption that commercially successful fiction must be either demonstrably human or low-quality AI slop; the available evidence does not establish machine authorship.
C52,2026-07-31,Publishers Weekly,International,trade,AI May Be Making Publishing Easier But It's Still Not Easy,https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/100926-ai-may-be-making-publishing-easier-but-it-s-still-not-easy.html,Production & workflow,Discovery & marketing,mixed,3,publishing,AI lowers production costs but cannot solve curation audience formation differentiation or prediction.
C53,2025-11-12,Thad McIlroy - Future of Publishing,US,commentator,Licensing for AI What Should Book Publishers and Authors Do,https://thefutureofpublishing.com/2025/11/licensing-for-ai-what-should-book-publishers-authors-do/,Business & licensing,Technology,mixed,3,commentator,Licensing strategy depends on separating irreversible pretraining from attributable and time-bounded RAG access; authoritative visibility may ultimately matter more than word volume.
C54,2026-01-08,China Publishing & Media Journal,China,trade,CITIC Publishing to Focus on Anime IP and AI in the Fifteenth Five-Year Period,https://www.cbbr.com.cn/contents/500/106476.html,Business & licensing,Production & workflow,opportunity,2,publisher,CITIC plans to expand an in-house AI platform translation review and book agents to turn book delivery into continuing knowledge services.
C55,2026-01-08,China Publishing & Media Journal,China,trade,Electronics Industry Press Launches AI Reading Companion 3.0,https://www.cbbr.com.cn/contents/533/106448.html,Reader experience,Technology,opportunity,2,vendor,A publisher-led conversational reading platform promises software-defined children's reading multilingual interaction and continuing IP services.
C56,2026-01-09,China Publishing & Media Journal,China,trade,Data Empowerment and AI Build a New Publishing Ecosystem,https://www.cbbr.com.cn/contents/500/106606.html,Production & workflow,Data governance,opportunity,1,association,Standardized publishing data and AI training can move publishers from content supply toward integrated knowledge-service businesses.
C57,2026-01-12,Josh Bernoff,US,commentator,A Simple Ethical Code for Authors Using AI,https://bernoff.com/blog/a-simple-ethical-code-for-authors-using-ai,Governance,Ethics & culture,mixed,2,commentator,Authors should reserve final prose for humans use AI as an assistive tool verify every result and disclose material use.
C58,2026-01-16,Josh Bernoff,US,commentator,Ingram Lets Publishers Opt Out of Sales to AI Companies Too Bad That Will Not Work,https://bernoff.com/blog/ingram-lets-publishers-opt-out-of-sales-to-ai-companies-to-bad-that-wont-work,Legal & regulatory,Business & licensing,risk,2,commentator,Distributor sales opt-outs are largely symbolic because used copies intermediaries and scanning routes cannot be controlled.
C59,2026-02-09,Kathleen Schmidt - Publishing Confidential,US,commentator,Romance AI and The New York Times,https://kathleenschmidt.substack.com/p/romance-ai-and-the-new-york-times,Market structure,Reader experience,risk,1,commentator,Undisclosed industrial-scale AI romance production deceives readers crowds discovery channels and devalues practiced authorship.
C60,2026-02-10,China Social Sciences Network,China,newspaper,Breakthrough and Renewal Digital Transformation of Publishing in the AI Era,https://www.cssn.cn/skgz/bwyc/202602/t20260210_5972993.shtml,Production & workflow,Business & licensing,opportunity,1,publishing,AI can optimize editing selection and marketing while shifting publishers from selling books toward recurring knowledge services.
C61,2026-02-12,China News Publishing and Broadcasting News,China,trade,Zheng Weiliang on AI Scientific Publishing Must Shift from Books to Precise Knowledge Delivery,https://book.cctv.cn/2026/02/12/ARTIsGLSfE61lW8P3EzQVrfm260212.shtml,Technology,Production & workflow,opportunity,2,publisher,Domain knowledge graphs and question-answering systems can reorganize scientific publishing around precise continuously updated knowledge delivery.
C62,2026-03-12,Thad McIlroy - Future of Publishing,US,commentator,What If None of This Matters,https://thefutureofpublishing.com/2026/03/what-if-none-of-this-matters/,Market structure,Ethics & culture,mixed,2,commentator,The book industry's rights-trading machinery may face the same structural displacement that desktop publishing imposed on print production.
C63,2026-05-25,China News Publishing and Broadcasting News,China,trade,Joint Construction of a High-Quality AI Corpus Begins,https://chinapublish.cn/xwzx_5852/hydt/202605/t20260525_217672.html,Business & licensing,Provenance,opportunity,2,association,Twenty-two publishing media copyright and technology organizations propose a standardized rights-cleared commercially usable authoritative training corpus.
C64,2026-06-05,Josh Bernoff at IBPA PubSpot,US,commentator,While Writers Worry About AI Many Have Embraced It,https://pubspot.ibpa-online.org/article/while-writers-worry-about-ai-many-have-embraced-it,Governance,Production & workflow,mixed,3,commentator,A 1481-writer survey finds widespread assistive AI use but little admitted final-text generation and substantial ethical concern among users as well as non-users.
C65,2026-06-09,China News Publishing and Broadcasting News,China,trade,Cool Reflection and New Opportunities for Digital Publishing in the AI Era,https://www.xinhuanet.com/zgjx/2019v/20260609/7b3d7cc8189e415a9dd9a88f71107759/c.html,Reader experience,Governance,mixed,2,researcher,AI cultural products should be assessed through reader needs emotional value and governance rather than efficiency claims alone.
C66,2026-06-10,Jane Friedman,US,commentator,Optimizing for AI Not Search How Publishers and Authors Must Adapt,https://janefriedman.com/optimizing-for-ai-not-search-how-publishers-authors-must-adapt/,Discovery & marketing,Technology,opportunity,2,commentator,Book metadata and product pages increasingly need coherent machine-readable signals for recommendation by generative answer systems.
C67,2026-06-18,China Publishing & Media Journal,China,trade,In the AI Era Do We Still Need Deep Reading,https://www.cbbr.com.cn/contents/533/110151.html,Reader experience,Ethics & culture,mixed,1,creator,AI summaries increase the need for slow complete reading as a practice of judgment memory and sustained attention.
C68,2026-06-22,China Publishing & Media Journal,China,trade,World Children's Book Forum Discusses Publishing Strategy in the AI Era,https://www.cbbr.com.cn/contents/533/110425.html,Reader experience,Governance,mixed,1,association,Children's publishers should use AI for graded and interactive reading while keeping human creativity developmental care and value judgment primary.
C69,2026-06-29,China Publishing & Media Journal,China,trade,All Staff Embrace Intelligent Change to Empower Publishing's Future,https://www.cbbr.com.cn/contents/533/110560.html,Production & workflow,Technology,opportunity,2,publisher,A publisher reports organization-wide role-specific AI training across acquisition review design typesetting operations and sales.
C70,2025-11-07,Börsenblatt,Germany,trade,Wie Verlage den Einsatz von KI freiwillig offenlegen wollen,https://www.boersenblatt.net/news/boersenverein/wie-verlage-den-einsatz-von-ki-freiwillig-offenlegen-wollen-397617,Governance,Provenance,mixed,2,association,A German trade framework rejects a binary seal and instead classifies materially different generative-AI uses so publishers can make voluntary case-sensitive disclosures.
C71,2026-02-25,Börsenblatt,Germany,trade,Effizienzbooster oder KI-Strategie? Große Unterschiede bei Verlagen,https://www.boersenblatt.net/news/effizienzbooster-oder-ki-strategie-grosse-unterschiede-bei-verlagen-412869,Production & workflow,Governance,mixed,3,researcher,A 196-respondent industry study finds uneven adoption: smaller publishers emphasize efficiency while larger firms more often build formal strategic and governance capacity.
C72,2026-06-12,Börsenblatt,Germany,trade,Lernlabor und KI-Kennzeichnung,https://www.boersenblatt.net/news/boersenverein/lernlabor-und-ki-kennzeichnung-426489,Technology,Governance,mixed,2,publishing,German publishers are testing catalog-grounded RAG services while debating disclosure labels and the gap between declared AI policy and actual author reporting.
C73,2026-02-11,ActuaLitté,France,trade,"IA : Microsoft lance un système de licences, l'édition peut-elle rester spectatrice ?",https://actualitte.com/article/129210/technologie/ia-microsoft-lance-un-marche-du-contenu-l-edition-peut-elle-rester-spectatrice,Business & licensing,Legal & regulatory,opportunity,2,journalist,"Microsoft's usage-metered marketplace could create a new content revenue stream, but publishers still need author authority and distinct terms for AI uses."
C74,2026-04-21,ActuaLitté,France,trade,Livres générés par IA : les éditeurs accusent Amazon de parasitisme,https://actualitte.com/article/130818/legislation/livres-generes-par-ia-les-editeurs-accusent-amazon-de-parasitisme,Market structure,Reader experience,risk,2,association,French publishers frame synthetic children's books on Amazon as consumer deception and call for platform labeling and enforcement rather than treating every file as an ordinary book.
C75,2026-06-29,ActuaLitté,France,trade,Les éditeurs néerlandais lancent leur plateforme de licences IA,https://actualitte.com/article/132344/technologie/les-editeurs-neerlandais-lancent-leur-plateforme-de-licences-ia,Business & licensing,Data governance,opportunity,2,journalist,Bookpact.ai offers title-level opt-in licensing for training translation and summarization with documented consent attribution traceability and remuneration.
C76,2026-07-23,ActuaLitté,France,trade,L'IA avale désormais 50.000 livres par mois chez les éditeurs,https://actualitte.com/article/132853/usages-numeriques/l-ia-avale-desormais-50-000-livres-par-mois-chez-les-editeurs,Production & workflow,Technology,opportunity,2,vendor,"A publishing-technology vendor reports processing 50000 books monthly across metadata correction translation accessibility and other workflows, but supplies no independent outcome benchmark."
C77,2026-02-15,La Voz de Galicia,Spain,newspaper,El sector editorial se blinda frente a la IA,https://www.lavozdegalicia.es/noticia/cultura/2026/02/15/sector-editorial-blinda-frente-ia/0003_202602G15P44991.htm,Reader experience,Provenance,risk,1,journalist,Spanish coverage treats human-authorship guarantees as a trust response to readers' stated rejection of disclosed machine-generated text.
C78,2026-03-05,Dosdoce,Spain,commentator,La inteligencia artificial y el futuro de la edición,https://www.dosdoce.com/2026/03/05/la-inteligencia-artificial-y-el-futuro-de-la-edicion/,Governance,Production & workflow,mixed,2,commentator,AI can support information organization distribution and data management but should not displace the human cultural mediation of writing and editing.
C79,2026-03-25,Actualidad Editorial,Spain,commentator,Tus libros son datos: El nuevo valor económico del fondo editorial,https://www.actualidadeditorial.com/datasets-el-nuevo-valor-economico-del-fondo-editorial/,Business & licensing,Data governance,opportunity,3,commentator,Rights-cleared well-structured backlists can become licensable datasets whose value depends on domain quality metadata traceability pricing and author authority.
C80,2026-04-30,Cadena SER,Spain,newspaper,Rita da Costa traductora: La IA empobrece el contenido construye textos baratos,https://cadenaser.com/nacional/2026/04/30/rita-da-costa-traductora-la-ia-empobrece-el-contenido-construye-textos-baratos-cadena-ser/,Translation,Labor,risk,1,creator,A human-translation label is proposed to protect transparency literary nuance and labor against lower-paid post-editing of machine output.
C81,2026-01-27,PublishNews,Brazil,commentator,Mercado do livro em 2026: alto teor em IA ou livre de IA?,https://www.publishnews.com.br/materias/2026/01/27/mercado-do-livro-em-2026-alto-teor-em-ia-ou-livre-de-ia,Reader experience,Governance,mixed,1,commentator,Brazilian industry commentary asks whether readers will value AI disclosure or judge books mainly through quality authorial presence and cultural conversation.
C82,2026-04-27,PublishNews,Brazil,commentator,Lendo Thad McIlroy: IA como plataforma não só como ferramenta,https://www.publishnews.com.br/materias/2026/04/27/lendo-thad-mcilroy.-ia-como-plataforma-nao-so-como-ferramenta,Market structure,Discovery & marketing,opportunity,2,commentator,McIlroy's platform thesis is applied to Brazil: catalog intelligence and discovery matter more strategically than isolated AI writing or copyediting tools.
C83,2026-05-15,PublishNews,Brazil,trade,Manual sugere boas práticas de IA para o mercado editorial,https://www.publishnews.com.br/materias/2026/05/15/manual-sugere-boas-praticas-de-ia-para-o-mercado-editorial,Governance,Data governance,mixed,2,association,Brazil's publisher association offers use-specific guidance on human primacy copyright bias privacy disclosure vendor documentation and local-language cultural representation.
C84,2026-07-21,PublishNews,Brazil,trade,AI BOOK Experience 2026 promoveu imersão do mercado editorial sobre inteligência artificial,https://www.publishnews.com.br/materias/2026/07/21/ai-book-experience-2026-promoveu-imersao-do-mercado-editorial-sobre-inteligencia-artificial,Production & workflow,Discovery & marketing,opportunity,1,vendor,"A Brazilian training event presents immediate AI applications across sales marketing operations management and content, but evidence consists mainly of participant and sponsor testimony."
C85,2025-11-27,Giornale della Libreria,Italy,trade,Più libri più liberi: tre editori di libri su quattro utilizzano l'Intelligenza Artificiale nei flussi di lavoro,https://www.giornaledellalibreria.it/news/notizie-dallaie/piu-libri-piu-liberi-tre-editori-di-libri-su-quattro-utilizzano-lintelligenza-artificiale-nei-flussi-di-lavoro-6972.html,Production & workflow,Governance,mixed,3,researcher,In a 97-publisher Italian survey 75.3 percent report AI use for communications paratext metadata covers and illustrations while also citing copyright and hallucination concerns.
C86,2026-01-30,Giornale della Libreria,Italy,trade,Intelligenza artificiale e intelligenza editoriale: quale patto per il libro che verrà,https://www.giornaledellalibreria.it/news/innovazione/intelligenza-artificiale-e-intelligenza-editoriale-quale-patto-per-il-libro-che-verra-7061.html,Governance,Ethics & culture,mixed,2,publisher,International publishing leaders argue that AI cannot be ignored but must remain subordinate to professional editorial judgment copyright and human cultural value.
C87,2026-03-23,Giornale della Libreria,Italy,trade,Se lavori in casa editrice dovresti conoscere gli agenti IA e la deep research,https://www.giornaledellalibreria.it/news/editori/se-lavori-in-casa-editrice-dovresti-conoscere-gli-agenti-ia-e-la-deep-research-in-arrivo-due-corsi-aie-7143.html,Technology,Production & workflow,opportunity,2,association,Italian publisher training moves explicitly from chat tools to deep-research and agent workflows while warning that source selection and human interpretation remain necessary.
C88,2026-05-14,Giornale della Libreria,Italy,trade,Tra licensing e tutela del diritto d'autore gli editori a Torino si interrogano sull'IA,https://www.giornaledellalibreria.it/news/innovazione/tra-licensing-e-tutela-del-diritto-dautore-gli-editori-a-torino-si-interrogano-sullia-7242.html,Business & licensing,Legal & regulatory,mixed,2,publishing,Italian publishers describe AI as a structural competitive shift and debate collective licensing standards capable of preserving value across the book chain.
C89,2026-05-18,Japan Electronic Publishing Association,Japan,trade,Generative AI and Publishing: The Shock of the Past Four Years and the Next Ten,https://www.jepa.or.jp/sem/20260518/,Technology,Market structure,mixed,2,technologist,Japanese electronic-publishing coverage explicitly connects scaling multimodality reasoning and agentic systems to changes in publishing markets and professional work.


==> anc/ai_trade_coverage_references.bib <==
% AI and book-publishing trade coverage, 2025-11-01 through 2026-08-01
% Generated and DOI-verified 2026-08-01

@online{C01,
  author = {{The Bookseller}},
  title = {The Bookseller's 2025 FutureBook programme revealed},
  year = {2025},
  date = {2025-11-13},
  url = {https://www.thebookseller.com/news/the-booksellers-2025-futurebook-programme-revealed},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C01; primary category: Production \& workflow}
}

@online{C02,
  author = {{Publishing Perspectives}},
  title = {Experience Over Perfection: How Publishers Should Approach AI Marketing},
  year = {2025},
  date = {2025-11-14},
  url = {https://publishingperspectives.com/2025/11/experience-over-perfection-how-publishers-should-approach-ai-marketing/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C02; primary category: Discovery \& marketing}
}

@online{C03,
  author = {{The Bookseller}},
  title = {Don't invest in AI invest in the future of the book},
  year = {2025},
  date = {2025-11-18},
  url = {https://www.thebookseller.com/comment/comment/dont-invest-in-ai-invest-in-the-future-of-the-book},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C03; primary category: Ethics \& culture}
}

@online{C04,
  author = {{Publishers Weekly}},
  title = {Bloomsbury Partners with Google on AI-Powered Publishing Infrastructure},
  year = {2025},
  date = {2025-12-03},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99212-bloomsbury-partners-with-google-on-ai-powered-publishing-infrastructure.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C04; primary category: Business \& licensing}
}

@online{C05,
  author = {{The Bookseller}},
  title = {Waterstones would stock AI books if clearly labelled and customers wanted them},
  year = {2025},
  date = {2025-12-05},
  url = {https://www.thebookseller.com/news/waterstones-would-stock-ai-books-if-clearly-labelled-and-customers-wanted-them-says-ceo},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C05; primary category: Reader experience}
}

@online{C06,
  author = {{Publishers Weekly}},
  title = {Finnish AI Company Launches Market Analysis Tool for Books},
  year = {2025},
  date = {2025-12-22},
  url = {https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/99321-finnish-ai-co-aims-to-help-authors-with-market-analysis.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C06; primary category: Discovery \& marketing}
}

@online{C07,
  author = {{Publishing Perspectives}},
  title = {Publishing's Defining Conversations in 2025 and What Comes Next},
  year = {2025},
  date = {2025-12-31},
  url = {https://publishingperspectives.com/2025/12/publishings-defining-conversations-in-2025-and-what-comes-next/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C07; primary category: Governance}
}

@online{C08,
  author = {{Publishers Weekly}},
  title = {Interactive AI Features in E-books Audiobooks Drive Debate},
  year = {2026},
  date = {2026-01-05},
  url = {https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/99381-amazon-elevenlabs-new-digital-interaction-features-drive-debate.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C08; primary category: Reader experience}
}

@online{C09,
  author = {{The Bookseller}},
  title = {Author Shaun Rein's voice cloned with AI to read book on deepfake podcast},
  year = {2026},
  date = {2026-01-09},
  url = {https://www.thebookseller.com/news/author-shaun-reins-voice-cloned-with-ai-to-read-book-on-deepfake-podcast},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C09; primary category: Fraud \& security}
}

@online{C10,
  author = {{Publishers Weekly}},
  title = {Ingram Lets Publishers Opt Out of Book Sales to Tech Firms},
  year = {2026},
  date = {2026-01-15},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99453-ingram-offers-to-not-sell-books-to-ai-companies.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C10; primary category: Business \& licensing}
}

@online{C11,
  author = {{The Bookseller}},
  title = {Publishers unite with authors to join Google AI copyright lawsuit},
  year = {2026},
  date = {2026-01-16},
  url = {https://www.thebookseller.com/news/news/publishers-unite-with-authors-to-join-google-ai-copyright-lawsuit},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C11; primary category: Legal \& regulatory}
}

@online{C12,
  author = {{Publishers Weekly}},
  title = {Can AI-Enhanced E-books Be Made Ethically This Startup Thinks So},
  year = {2026},
  date = {2026-01-21},
  url = {https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99502-lixandria-aims-to-offer-ai-enhanced-ebooks-ethically.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C12; primary category: Reader experience}
}

@online{C13,
  author = {{The Bookseller}},
  title = {PA urges responsible AI deployment over government's Meta and Anthropic collaboration},
  year = {2026},
  date = {2026-01-28},
  url = {https://www.thebookseller.com/news/pa-urges-responsible-ai-deployment-over-governments-meta-and-anthropic-collaboration},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C13; primary category: Governance}
}

@online{C14,
  author = {{Publishing Perspectives}},
  title = {The Future of the Italian Market: Vouchers Booksellers and Capitalizing on AI},
  year = {2026},
  date = {2026-02-04},
  url = {https://publishingperspectives.com/2026/02/the-future-of-the-italian-market-vouchers-booksellers-and-capitalizing-on-ai/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C14; primary category: Business \& licensing}
}

@online{C15,
  author = {{Publishers Weekly}},
  title = {ElevenLabs Valued at 11 Billion Doubles Down on Audiobooks},
  year = {2026},
  date = {2026-02-09},
  url = {https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99655-elevenlabs-valued-at-11b-doubles-down-on-audiobooks.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C15; primary category: Production \& workflow}
}

@online{C16,
  author = {{Publishers Weekly}},
  title = {Cashmere.io Wants Better AI Licensing Deals for Publishers},
  year = {2026},
  date = {2026-02-12},
  url = {https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99705-the-stealthy-startup-promising-better-ai-publishing-licensing-deals.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C16; primary category: Business \& licensing}
}

@online{C17,
  author = {{The Guardian}},
  title = {Thousands of authors publish empty book in protest over AI using their work},
  year = {2026},
  date = {2026-03-10},
  url = {https://www.theguardian.com/p/x4gj7y},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C17; primary category: Legal \& regulatory}
}

@online{C18,
  author = {{Publishing Perspectives}},
  title = {London Book Fair 2026 opening keynote on AI and red lines},
  year = {2026},
  date = {2026-03-10},
  url = {https://publishingperspectives.com/2026/03/london-book-fair-2026-in-opening-keynote-prh-u-k-ceo-talks-book-fairs-ai-and-red-lines/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C18; primary category: Governance}
}

@online{C19,
  author = {{Publishing Perspectives}},
  title = {Exploring New Revenue Opportunities Through Licensing},
  year = {2026},
  date = {2026-03-12},
  url = {https://publishingperspectives.com/2026/03/exploring-new-revenue-opportunities-through-licensing/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C19; primary category: Business \& licensing}
}

@online{C20,
  author = {{The Guardian}},
  title = {Self-publish and be scammed},
  year = {2026},
  date = {2026-03-12},
  url = {https://www.theguardian.com/books/ng-interactive/2026/mar/12/ai-book-scams-publishing-fraud},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C20; primary category: Fraud \& security}
}

@online{C21,
  author = {{The Guardian}},
  title = {Grammarly removes AI Expert Review feature mimicking writers after backlash},
  year = {2026},
  date = {2026-03-13},
  url = {https://www.theguardian.com/books/2026/mar/13/grammarly-removes-ai-expert-review-feature-mimicking-writers-after-backlash},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C21; primary category: Legal \& regulatory}
}

@online{C22,
  author = {{Publishers Weekly}},
  title = {Book Output Topped Four Million in 2025},
  year = {2026},
  date = {2026-03-17},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99943-book-output-topped-4-million-in-2025.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C22; primary category: Market structure}
}

@online{C23,
  author = {{Publishers Weekly}},
  title = {UK Reverses Course on Opt-out AI Policy Industry Says Threat Remains},
  year = {2026},
  date = {2026-03-18},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99951-u-k-gov-t-says-ai-training-opt-out-is-out-industry-says-threat-remains.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C23; primary category: Legal \& regulatory}
}

@online{C24,
  author = {{The New York Times}},
  title = {A.I. Is Writing Fiction. Publishers Are Unprepared.},
  year = {2026},
  date = {2026-03-19},
  url = {https://www.nytimes.com/2026/03/19/books/ai-fiction-shy-girl.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C24; primary category: Provenance}
}

@online{C25,
  author = {{Publishers Weekly}},
  title = {Chicken Soup for the Soul Sues AI Firms for Copyright Infringement},
  year = {2026},
  date = {2026-03-20},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99973-new-lawsuit-links-ai-copyright-infringement-to-a-single-act.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C25; primary category: Legal \& regulatory}
}

@online{C26,
  author = {{Thad McIlroy - Future of Publishing}},
  title = {Shy Girl: The Background to the New York Times Story},
  year = {2026},
  date = {2026-03-24},
  url = {https://thefutureofpublishing.com/2026/03/shy-girl-the-background-to-the-new-york-times-story/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C26; primary category: Provenance}
}

@online{C27,
  author = {{The New York Times}},
  title = {What the Shy Girl Mess Says About the Future of Fiction},
  year = {2026},
  date = {2026-03-25},
  url = {https://www.nytimes.com/2026/03/25/opinion/shy-girl-ai-publishing.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C27; primary category: Reader experience}
}

@online{C28,
  author = {{Publishers Weekly}},
  title = {As AI Discourse Rages Publishing Has More Questions Than Answers},
  year = {2026},
  date = {2026-03-27},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100037-while-ai-discourse-rages-publishing-has-more-questions-than-answers.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C28; primary category: Provenance}
}

@online{C29,
  author = {{Publishers Weekly}},
  title = {SCOTUS's Cox Ruling Could Impact Publishers Fight Against AI},
  year = {2026},
  date = {2026-03-27},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100038-scotus-s-cox-ruling-may-open-new-door-for-publishers-fighting-ai-llms.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C29; primary category: Legal \& regulatory}
}

@online{C30,
  author = {{The Guardian}},
  title = {Soon publishers won't stand a chance: struggle to detect AI-written books},
  year = {2026},
  date = {2026-03-29},
  url = {https://www.theguardian.com/technology/2026/mar/29/ai-written-books-novel-shy-girl-publishers},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C30; primary category: Provenance}
}

@online{C31,
  author = {{Publishers Weekly}},
  title = {Harlequin to Co-Produce AI-Generated Microdramas},
  year = {2026},
  date = {2026-03-30},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100043-harlequin-announces-slew-of-ai-generated-microdramas.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C31; primary category: Business \& licensing}
}

@online{C32,
  author = {{Publishers Weekly}},
  title = {In Europe's Translation Markets English Dominates Japanese Grows AI Disrupts},
  year = {2026},
  date = {2026-04-09},
  url = {https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/100121-in-europe-s-translation-markets-english-dominates-japanese-grows-ai-disrupts.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C32; primary category: Translation}
}

@online{C33,
  author = {{The Bookseller}},
  title = {Character.ai lets users play inside classic literature with new Books feature},
  year = {2026},
  date = {2026-04-17},
  url = {https://www.thebookseller.com/news/characterai-lets-users-play-inside-classic-literature-with-new-books-feature},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C33; primary category: Reader experience}
}

@online{C34,
  author = {{Publishers Weekly}},
  title = {Publishers File Lawsuit Against Meta Mark Zuckerberg},
  year = {2026},
  date = {2026-05-05},
  url = {https://www.publishersweekly.com/pw/print/20260511/100329-publishers-file-infringement-lawsuit-against-meta-zuckerberg.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C34; primary category: Legal \& regulatory}
}

@online{C35,
  author = {{The Guardian}},
  title = {Being human helps: despite rise of AI is there still hope for Europe's translators},
  year = {2026},
  date = {2026-05-08},
  url = {https://www.theguardian.com/technology/2026/may/08/being-human-helps-despite-rise-of-ai-is-there-still-hope-for-europes-translators},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C35; primary category: Translation}
}

@online{C36,
  author = {{Publishers Weekly}},
  title = {Authors Guild Issues Updated AI Best Practices for Writers},
  year = {2026},
  date = {2026-05-12},
  url = {https://www.publishersweekly.com/pw/by-topic/digital/copyright/article/100383-authors-guild-issues-updated-ai-best-practices-for-writers.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C36; primary category: Governance}
}

@online{C37,
  author = {{The Bookseller}},
  title = {SoA and Writers Guild issue urgent author guidance after explosion of AI scams},
  year = {2026},
  date = {2026-05-18},
  url = {https://www.thebookseller.com/news/soa-and-writers-guild-publish-guidance-for-authors-amid-explosion-in-ai-scams},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C37; primary category: Fraud \& security}
}

@online{C38,
  author = {{Jane Friedman}},
  title = {Writing and Publishing Awards Have Difficult Decisions to Make Regarding AI},
  year = {2026},
  date = {2026-05-27},
  url = {https://janefriedman.com/imho-writing-publishing-awards-have-difficult-decisions-to-make-regarding-ai/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C38; primary category: Provenance}
}

@online{C39,
  author = {{The Bookseller}},
  title = {PA calls for tighter AI detection and takedown as pirated audiobooks spread},
  year = {2026},
  date = {2026-05-28},
  url = {https://www.thebookseller.com/news/pa-calls-for-tighter-ai-detection-and-takedown-as-pirated-audiobooks-spread},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C39; primary category: Fraud \& security}
}

@online{C40,
  author = {{The Bookseller}},
  title = {Trial by algorithm: Literary prizes reckon with hazy AI disclosure issue},
  year = {2026},
  date = {2026-05-29},
  url = {https://www.thebookseller.com/news/trial-by-algorithm-literary-prizes-reckon-with-hazy-ai-disclosure-issue},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C40; primary category: Provenance}
}

@online{C41,
  author = {{Publishers Weekly}},
  title = {USBS 2026 Brooke Dobson Sees Untapped Opportunity in the Backlist},
  year = {2026},
  date = {2026-06-01},
  url = {https://www.publishersweekly.com/pw/by-topic/industry-news/trade-shows-events/article/100510-usbs-2026-brooke-dobson-sees-positive-shift-in-attitude-towards-ai.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C41; primary category: Discovery \& marketing}
}

@online{C42,
  author = {{The Bookseller}},
  title = {AI pitfalls everywhere you look David Shelley tells US Book Show},
  year = {2026},
  date = {2026-06-04},
  url = {https://www.thebookseller.com/news/ai-pitfalls-everywhere-you-look-david-shelley-tells-us-book-show-in-keynote-address},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C42; primary category: Governance}
}

@online{C43,
  author = {{Jane Friedman}},
  title = {AI and Publishing FAQ for Writers},
  year = {2026},
  date = {2026-06-10},
  url = {https://janefriedman.com/ai-and-publishing-faq-for-writers/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C43; primary category: Governance}
}

@online{C44,
  author = {{The Bookseller}},
  title = {Rakuten Kobo rejects 45 percent of submissions after slew of AI-generated books},
  year = {2026},
  date = {2026-06-22},
  url = {https://www.thebookseller.com/news/rakuten-kobo-rejects-45-of-submissions-after-slew-of-ai-generated-books-uploaded},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C44; primary category: Market structure}
}

@online{C45,
  author = {{Livres Hebdo}},
  title = {Intelligence artificielle en 2025 Kobo a refuse pres d'un livre autoedite sur deux},
  year = {2026},
  date = {2026-06-30},
  url = {https://www.livreshebdo.fr/article/intelligence-artificielle-en-2025-kobo-refuse-pres-dun-livre-autoedite-sur-deux},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C45; primary category: Market structure}
}

@online{C46,
  author = {{The Japan Times}},
  title = {Murakami says his novels are different from AI literature},
  year = {2026},
  date = {2026-07-03},
  url = {https://www.japantimes.co.jp/culture/2026/07/03/books/haruki-murakami-new-book/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C46; primary category: Ethics \& culture}
}

@online{C47,
  author = {{Publishers Weekly}},
  title = {Publishers Authors File Class Action Lawsuit Against Google},
  year = {2026},
  date = {2026-07-13},
  url = {https://www.publishersweekly.com/pw/by-topic/digital/copyright/article/100820-new-lawsuit-aims-to-stop-google-from-copyright-infringement-in-creating-ai-models.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C47; primary category: Legal \& regulatory}
}

@online{C48,
  author = {{The New York Times}},
  title = {I Got Slopped: Someone Used AI to Write My Biography},
  year = {2026},
  date = {2026-07-16},
  url = {https://www.nytimes.com/2026/07/16/technology/ai-slop-books-biography-amazon.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C48; primary category: Fraud \& security}
}

@online{C49,
  author = {{Associated Press}},
  title = {Judge approves a 1.5B Anthropic settlement over pirated books},
  year = {2026},
  date = {2026-07-21},
  url = {https://apnews.com/article/74b140444023898aeba8579b6e9f0d63},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C49; primary category: Legal \& regulatory}
}

@online{C50,
  author = {{The Bookseller}},
  title = {Publishing and AI},
  year = {2026},
  date = {2026-07-24},
  url = {https://www.thebookseller.com/comment/publishing-and-ai-1221027},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C50; primary category: Governance}
}

@online{C51,
  author = {{The Atlantic}},
  title = {Is This What Comes After AI Slop},
  year = {2026},
  date = {2026-07-27},
  url = {https://www.theatlantic.com/technology/archive/2026/07/daggermouth-novel-bestseller-ai/688067/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C51; primary category: Reader experience}
}

@online{C52,
  author = {{Publishers Weekly}},
  title = {AI May Be Making Publishing Easier But It's Still Not Easy},
  year = {2026},
  date = {2026-07-31},
  url = {https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/100926-ai-may-be-making-publishing-easier-but-it-s-still-not-easy.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C52; primary category: Production \& workflow}
}

@online{C53,
  author = {{Thad McIlroy - Future of Publishing}},
  title = {Licensing for AI What Should Book Publishers and Authors Do},
  year = {2025},
  date = {2025-11-12},
  url = {https://thefutureofpublishing.com/2025/11/licensing-for-ai-what-should-book-publishers-authors-do/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C53; primary category: Business \& licensing}
}

@online{C54,
  author = {{China Publishing \& Media Journal}},
  title = {CITIC Publishing to Focus on Anime IP and AI in the Fifteenth Five-Year Period},
  year = {2026},
  date = {2026-01-08},
  url = {https://www.cbbr.com.cn/contents/500/106476.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C54; primary category: Business \& licensing}
}

@online{C55,
  author = {{China Publishing \& Media Journal}},
  title = {Electronics Industry Press Launches AI Reading Companion 3.0},
  year = {2026},
  date = {2026-01-08},
  url = {https://www.cbbr.com.cn/contents/533/106448.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C55; primary category: Reader experience}
}

@online{C56,
  author = {{China Publishing \& Media Journal}},
  title = {Data Empowerment and AI Build a New Publishing Ecosystem},
  year = {2026},
  date = {2026-01-09},
  url = {https://www.cbbr.com.cn/contents/500/106606.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C56; primary category: Production \& workflow}
}

@online{C57,
  author = {{Josh Bernoff}},
  title = {A Simple Ethical Code for Authors Using AI},
  year = {2026},
  date = {2026-01-12},
  url = {https://bernoff.com/blog/a-simple-ethical-code-for-authors-using-ai},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C57; primary category: Governance}
}

@online{C58,
  author = {{Josh Bernoff}},
  title = {Ingram Lets Publishers Opt Out of Sales to AI Companies Too Bad That Will Not Work},
  year = {2026},
  date = {2026-01-16},
  url = {https://bernoff.com/blog/ingram-lets-publishers-opt-out-of-sales-to-ai-companies-to-bad-that-wont-work},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C58; primary category: Legal \& regulatory}
}

@online{C59,
  author = {{Kathleen Schmidt - Publishing Confidential}},
  title = {Romance AI and The New York Times},
  year = {2026},
  date = {2026-02-09},
  url = {https://kathleenschmidt.substack.com/p/romance-ai-and-the-new-york-times},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C59; primary category: Market structure}
}

@online{C60,
  author = {{China Social Sciences Network}},
  title = {Breakthrough and Renewal Digital Transformation of Publishing in the AI Era},
  year = {2026},
  date = {2026-02-10},
  url = {https://www.cssn.cn/skgz/bwyc/202602/t20260210_5972993.shtml},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C60; primary category: Production \& workflow}
}

@online{C61,
  author = {{China News Publishing and Broadcasting News}},
  title = {Zheng Weiliang on AI Scientific Publishing Must Shift from Books to Precise Knowledge Delivery},
  year = {2026},
  date = {2026-02-12},
  url = {https://book.cctv.cn/2026/02/12/ARTIsGLSfE61lW8P3EzQVrfm260212.shtml},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C61; primary category: Technology}
}

@online{C62,
  author = {{Thad McIlroy - Future of Publishing}},
  title = {What If None of This Matters},
  year = {2026},
  date = {2026-03-12},
  url = {https://thefutureofpublishing.com/2026/03/what-if-none-of-this-matters/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C62; primary category: Market structure}
}

@online{C63,
  author = {{China News Publishing and Broadcasting News}},
  title = {Joint Construction of a High-Quality AI Corpus Begins},
  year = {2026},
  date = {2026-05-25},
  url = {https://chinapublish.cn/xwzx_5852/hydt/202605/t20260525_217672.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C63; primary category: Business \& licensing}
}

@online{C64,
  author = {{Josh Bernoff at IBPA PubSpot}},
  title = {While Writers Worry About AI Many Have Embraced It},
  year = {2026},
  date = {2026-06-05},
  url = {https://pubspot.ibpa-online.org/article/while-writers-worry-about-ai-many-have-embraced-it},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C64; primary category: Governance}
}

@online{C65,
  author = {{China News Publishing and Broadcasting News}},
  title = {Cool Reflection and New Opportunities for Digital Publishing in the AI Era},
  year = {2026},
  date = {2026-06-09},
  url = {https://www.xinhuanet.com/zgjx/2019v/20260609/7b3d7cc8189e415a9dd9a88f71107759/c.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C65; primary category: Reader experience}
}

@online{C66,
  author = {{Jane Friedman}},
  title = {Optimizing for AI Not Search How Publishers and Authors Must Adapt},
  year = {2026},
  date = {2026-06-10},
  url = {https://janefriedman.com/optimizing-for-ai-not-search-how-publishers-authors-must-adapt/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C66; primary category: Discovery \& marketing}
}

@online{C67,
  author = {{China Publishing \& Media Journal}},
  title = {In the AI Era Do We Still Need Deep Reading},
  year = {2026},
  date = {2026-06-18},
  url = {https://www.cbbr.com.cn/contents/533/110151.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C67; primary category: Reader experience}
}

@online{C68,
  author = {{China Publishing \& Media Journal}},
  title = {World Children's Book Forum Discusses Publishing Strategy in the AI Era},
  year = {2026},
  date = {2026-06-22},
  url = {https://www.cbbr.com.cn/contents/533/110425.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C68; primary category: Reader experience}
}

@online{C69,
  author = {{China Publishing \& Media Journal}},
  title = {All Staff Embrace Intelligent Change to Empower Publishing's Future},
  year = {2026},
  date = {2026-06-29},
  url = {https://www.cbbr.com.cn/contents/533/110560.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C69; primary category: Production \& workflow}
}

@online{C70,
  author = {{Börsenblatt}},
  title = {Wie Verlage den Einsatz von KI freiwillig offenlegen wollen},
  year = {2025},
  date = {2025-11-07},
  url = {https://www.boersenblatt.net/news/boersenverein/wie-verlage-den-einsatz-von-ki-freiwillig-offenlegen-wollen-397617},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C70; primary category: Governance}
}

@online{C71,
  author = {{Börsenblatt}},
  title = {Effizienzbooster oder KI-Strategie? Große Unterschiede bei Verlagen},
  year = {2026},
  date = {2026-02-25},
  url = {https://www.boersenblatt.net/news/effizienzbooster-oder-ki-strategie-grosse-unterschiede-bei-verlagen-412869},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C71; primary category: Production \& workflow}
}

@online{C72,
  author = {{Börsenblatt}},
  title = {Lernlabor und KI-Kennzeichnung},
  year = {2026},
  date = {2026-06-12},
  url = {https://www.boersenblatt.net/news/boersenverein/lernlabor-und-ki-kennzeichnung-426489},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C72; primary category: Technology}
}

@online{C73,
  author = {{ActuaLitté}},
  title = {IA : Microsoft lance un système de licences, l'édition peut-elle rester spectatrice ?},
  year = {2026},
  date = {2026-02-11},
  url = {https://actualitte.com/article/129210/technologie/ia-microsoft-lance-un-marche-du-contenu-l-edition-peut-elle-rester-spectatrice},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C73; primary category: Business \& licensing}
}

@online{C74,
  author = {{ActuaLitté}},
  title = {Livres générés par IA : les éditeurs accusent Amazon de parasitisme},
  year = {2026},
  date = {2026-04-21},
  url = {https://actualitte.com/article/130818/legislation/livres-generes-par-ia-les-editeurs-accusent-amazon-de-parasitisme},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C74; primary category: Market structure}
}

@online{C75,
  author = {{ActuaLitté}},
  title = {Les éditeurs néerlandais lancent leur plateforme de licences IA},
  year = {2026},
  date = {2026-06-29},
  url = {https://actualitte.com/article/132344/technologie/les-editeurs-neerlandais-lancent-leur-plateforme-de-licences-ia},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C75; primary category: Business \& licensing}
}

@online{C76,
  author = {{ActuaLitté}},
  title = {L'IA avale désormais 50.000 livres par mois chez les éditeurs},
  year = {2026},
  date = {2026-07-23},
  url = {https://actualitte.com/article/132853/usages-numeriques/l-ia-avale-desormais-50-000-livres-par-mois-chez-les-editeurs},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C76; primary category: Production \& workflow}
}

@online{C77,
  author = {{La Voz de Galicia}},
  title = {El sector editorial se blinda frente a la IA},
  year = {2026},
  date = {2026-02-15},
  url = {https://www.lavozdegalicia.es/noticia/cultura/2026/02/15/sector-editorial-blinda-frente-ia/0003_202602G15P44991.htm},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C77; primary category: Reader experience}
}

@online{C78,
  author = {{Dosdoce}},
  title = {La inteligencia artificial y el futuro de la edición},
  year = {2026},
  date = {2026-03-05},
  url = {https://www.dosdoce.com/2026/03/05/la-inteligencia-artificial-y-el-futuro-de-la-edicion/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C78; primary category: Governance}
}

@online{C79,
  author = {{Actualidad Editorial}},
  title = {Tus libros son datos: El nuevo valor económico del fondo editorial},
  year = {2026},
  date = {2026-03-25},
  url = {https://www.actualidadeditorial.com/datasets-el-nuevo-valor-economico-del-fondo-editorial/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C79; primary category: Business \& licensing}
}

@online{C80,
  author = {{Cadena SER}},
  title = {Rita da Costa traductora: La IA empobrece el contenido construye textos baratos},
  year = {2026},
  date = {2026-04-30},
  url = {https://cadenaser.com/nacional/2026/04/30/rita-da-costa-traductora-la-ia-empobrece-el-contenido-construye-textos-baratos-cadena-ser/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C80; primary category: Translation}
}

@online{C81,
  author = {{PublishNews}},
  title = {Mercado do livro em 2026: alto teor em IA ou livre de IA?},
  year = {2026},
  date = {2026-01-27},
  url = {https://www.publishnews.com.br/materias/2026/01/27/mercado-do-livro-em-2026-alto-teor-em-ia-ou-livre-de-ia},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C81; primary category: Reader experience}
}

@online{C82,
  author = {{PublishNews}},
  title = {Lendo Thad McIlroy: IA como plataforma não só como ferramenta},
  year = {2026},
  date = {2026-04-27},
  url = {https://www.publishnews.com.br/materias/2026/04/27/lendo-thad-mcilroy.-ia-como-plataforma-nao-so-como-ferramenta},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C82; primary category: Market structure}
}

@online{C83,
  author = {{PublishNews}},
  title = {Manual sugere boas práticas de IA para o mercado editorial},
  year = {2026},
  date = {2026-05-15},
  url = {https://www.publishnews.com.br/materias/2026/05/15/manual-sugere-boas-praticas-de-ia-para-o-mercado-editorial},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C83; primary category: Governance}
}

@online{C84,
  author = {{PublishNews}},
  title = {AI BOOK Experience 2026 promoveu imersão do mercado editorial sobre inteligência artificial},
  year = {2026},
  date = {2026-07-21},
  url = {https://www.publishnews.com.br/materias/2026/07/21/ai-book-experience-2026-promoveu-imersao-do-mercado-editorial-sobre-inteligencia-artificial},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C84; primary category: Production \& workflow}
}

@online{C85,
  author = {{Giornale della Libreria}},
  title = {Più libri più liberi: tre editori di libri su quattro utilizzano l'Intelligenza Artificiale nei flussi di lavoro},
  year = {2025},
  date = {2025-11-27},
  url = {https://www.giornaledellalibreria.it/news/notizie-dallaie/piu-libri-piu-liberi-tre-editori-di-libri-su-quattro-utilizzano-lintelligenza-artificiale-nei-flussi-di-lavoro-6972.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C85; primary category: Production \& workflow}
}

@online{C86,
  author = {{Giornale della Libreria}},
  title = {Intelligenza artificiale e intelligenza editoriale: quale patto per il libro che verrà},
  year = {2026},
  date = {2026-01-30},
  url = {https://www.giornaledellalibreria.it/news/innovazione/intelligenza-artificiale-e-intelligenza-editoriale-quale-patto-per-il-libro-che-verra-7061.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C86; primary category: Governance}
}

@online{C87,
  author = {{Giornale della Libreria}},
  title = {Se lavori in casa editrice dovresti conoscere gli agenti IA e la deep research},
  year = {2026},
  date = {2026-03-23},
  url = {https://www.giornaledellalibreria.it/news/editori/se-lavori-in-casa-editrice-dovresti-conoscere-gli-agenti-ia-e-la-deep-research-in-arrivo-due-corsi-aie-7143.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C87; primary category: Technology}
}

@online{C88,
  author = {{Giornale della Libreria}},
  title = {Tra licensing e tutela del diritto d'autore gli editori a Torino si interrogano sull'IA},
  year = {2026},
  date = {2026-05-14},
  url = {https://www.giornaledellalibreria.it/news/innovazione/tra-licensing-e-tutela-del-diritto-dautore-gli-editori-a-torino-si-interrogano-sullia-7242.html},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C88; primary category: Business \& licensing}
}

@online{C89,
  author = {{Japan Electronic Publishing Association}},
  title = {Generative AI and Publishing: The Shock of the Past Four Years and the Next Ten},
  year = {2026},
  date = {2026-05-18},
  url = {https://www.jepa.or.jp/sem/20260518/},
  urldate = {2026-08-01},
  project = {ai-trade-coverage-review},
  topic = {ai-and-book-publishing},
  source_type = {coverage-corpus},
  note = {Corpus item C89; primary category: Technology}
}

@online{ANTHROPIC2025OPUS45,
  author = {{Anthropic}},
  title = {Introducing Claude Opus 4.5},
  year = {2025},
  date = {2025-11-24},
  url = {https://www.anthropic.com/news/claude-opus-4-5},
  urldate = {2026-08-01},
  note = {Vendor release; capability claims are self-reported},
  source_type = {ai-laboratory}
}

@online{OPENAI2025GPT52,
  author = {{OpenAI}},
  title = {Introducing GPT-5.2},
  year = {2025},
  date = {2025-12-11},
  url = {https://openai.com/index/introducing-gpt-5-2/},
  urldate = {2026-08-01},
  note = {Vendor release; capability claims are self-reported},
  source_type = {ai-laboratory}
}

@online{METR2026HORIZONS,
  author = {{METR}},
  title = {Measuring AI Ability to Complete Long Tasks},
  year = {2026},
  date = {2026-05-08},
  url = {https://metr.org/time-horizons/},
  urldate = {2026-08-01},
  note = {Independent task-completion time-horizon evaluation; raw data and code available},
  source_type = {ai-evaluation}
}

@report{UKGOV2026,
  author = {{UK Department for Science, Innovation and Technology and Intellectual Property Office}},
  title = {Report and Impact Assessment on Copyright and Artificial Intelligence},
  year = {2026},
  date = {2026-03-18},
  url = {https://www.gov.uk/government/publications/report-and-impact-assessment-on-copyright-and-artificial-intelligence},
  urldate = {2026-08-01},
  source_type = {government}
}

@online{EUCOM2026,
  author = {{European Commission}},
  title = {Guidelines on Transparency Obligations for Providers and Deployers of AI Systems},
  year = {2026},
  url = {https://digital-strategy.ec.europa.eu/en/library/guidelines-transparency-obligations-providers-and-deployers-ai-systems},
  urldate = {2026-08-01},
  source_type = {government}
}

@report{BUNKA2024,
  author = {{Agency for Cultural Affairs, Japan}},
  title = {General Understanding on AI and Copyright in Japan: Overview},
  year = {2024},
  date = {2024-05},
  url = {https://www.bunka.go.jp/english/policy/copyright/pdf/94055801_01.pdf},
  urldate = {2026-08-01},
  source_type = {government}
}

@report{BISG2026,
  author = {{Book Industry Study Group and BookNet Canada}},
  title = {AI Use Across the North American Book Industry: 2025},
  year = {2026},
  url = {https://www.booknetcanada.ca/ai-use-across-the-north-american-book-industry-2025},
  urldate = {2026-08-01},
  source_type = {industry-survey}
}

@report{SFF2026,
  author = {{Svenska Foerlaeggarefoereningen}},
  title = {Svenskarna vill inte laesa AI-genererade boecker},
  year = {2026},
  date = {2026-04-23},
  url = {https://forlaggare.se/nyheter/svenskarna-vill-inte-lasa-ai-genererade-bocker/},
  urldate = {2026-08-01},
  note = {Kantar Media survey, n=1,031},
  source_type = {reader-survey}
}

@online{OPENAI2025EVALS,
  author = {{OpenAI}},
  title = {How Evals Drive the Next Chapter in AI for Businesses},
  year = {2025},
  date = {2025-11-19},
  url = {https://openai.com/index/evals-drive-next-chapter-of-ai/},
  urldate = {2026-08-01},
  source_type = {ai-research}
}

@online{OPENAI2026ELICIT,
  author = {{OpenAI}},
  title = {A Shared Playbook for Trustworthy Third-Party Evaluations},
  year = {2026},
  url = {https://openai.com/index/trustworthy-third-party-evaluations-foundations/},
  urldate = {2026-08-01},
  source_type = {ai-research}
}

@online{OPENAI2026DEPLOY,
  author = {{OpenAI}},
  title = {Predicting Model Behavior Before Release by Simulating Deployment},
  year = {2026},
  date = {2026-06-16},
  url = {https://openai.com/index/deployment-simulation/},
  urldate = {2026-08-01},
  source_type = {ai-research}
}

@misc{AIINDEX2026,
  author = {{Stanford Institute for Human-Centered Artificial Intelligence}},
  title = {Artificial Intelligence Index Report 2026},
  year = {2026},
  eprint = {2606.15708},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2606.15708},
  source_type = {research-report}
}

@misc{CHAKRABARTY2026,
  author = {Chakrabarty, Tuhin and others},
  title = {Generative AI Floods and Dilutes the Market for Books},
  year = {2026},
  eprint = {2607.20349},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2607.20349},
  source_type = {preprint}
}

@misc{KIM2025,
  author = {Kim, Eric and others},
  title = {Readers Prefer Outputs of AI Trained on Copyrighted Books over Expert Human Writers},
  year = {2025},
  eprint = {2510.13939},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2510.13939},
  source_type = {preprint}
}

@misc{MARKLOVA2026,
  author = {Marklova, Veronika and others},
  title = {Do Readers Prefer AI-Generated Italian Short Stories?},
  year = {2026},
  eprint = {2601.17363},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2601.17363},
  source_type = {preprint}
}

@inproceedings{MATULIC2026,
  author = {Matulic, Fabrice and others},
  title = {Understanding Reader Perception Shifts upon Disclosure of AI Authorship},
  booktitle = {Proceedings of the 31st International Conference on Intelligent User Interfaces},
  year = {2026},
  url = {https://fmatulic.github.io/pubs/IUI2026.pdf},
  source_type = {peer-reviewed}
}

@misc{HOFSTATTER2025,
  author = {Hofstaetter, Felix and van der Weij, Teun and Teoh, Jayden and Bartsch, Henning and Ward, Francis Rhys},
  title = {The Elicitation Game: Evaluating Capability Elicitation Techniques},
  year = {2025},
  eprint = {2502.02180},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2502.02180},
  source_type = {preprint}
}

@misc{SDRAG2026,
  author = {Al Masoud, Aiman and Arazzi, Marco and Nocera, Antonino},
  title = {SD-RAG: A Prompt-Injection-Resilient Framework for Selective Disclosure in Retrieval-Augmented Generation},
  year = {2026},
  eprint = {2601.11199},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2601.11199},
  source_type = {preprint}
}

@misc{RAGSEC2026,
  author = {Dong, Yushun and others},
  title = {Securing Retrieval-Augmented Generation: A Taxonomy of Attacks, Defenses, and Future Directions},
  year = {2026},
  doi = {10.48550/arXiv.2604.08304},
  eprint = {2604.08304},
  archivePrefix = {arXiv},
  source_type = {preprint}
}

@online{C2PA2026,
  author = {{Coalition for Content Provenance and Authenticity}},
  title = {C2PA Specifications and Resources},
  year = {2026},
  url = {https://spec.c2pa.org/about/resources/},
  urldate = {2026-08-01},
  source_type = {standard}
}

@article{DOI101002leap2070, title={AI
                    In Academic Publishing for Non‐Native English Speakers: The Good, the Bot, and the Ugly}, volume={39}, ISSN={1741-4857}, url={http://dx.doi.org/10.1002/leap.2070}, DOI={10.1002/leap.2070}, number={3}, journal={Learned Publishing}, publisher={Wiley}, author={Gönülal, Talip and Güçlü, Ramazan and Güçlü, Salih}, year={2026}, month={5} }

@article{DOI103389frma20261759242, title={Generative artificial intelligence in the publishing industry: adoption, use, intellectual property, and other challenges}, volume={11}, ISSN={2504-0537}, url={http://dx.doi.org/10.3389/frma.2026.1759242}, DOI={10.3389/frma.2026.1759242}, journal={Frontiers in Research Metrics and Analytics}, publisher={Frontiers Media SA}, author={Giraldo-Barreto, Marco}, year={2026}, month={3} }

@article{DOI1010801050842220262696829, title={Reading without knowing: how authorship disclosure shapes ethical engagement with AI-translated literature}, ISSN={1532-7019}, url={http://dx.doi.org/10.1080/10508422.2026.2696829}, DOI={10.1080/10508422.2026.2696829}, journal={Ethics \& Behavior}, publisher={Informa UK Limited}, author={Zhang, Wenkang and Xie, Rui and Hu, Jiaxing}, year={2026}, month={7}, pages={1–25} }

@article{DOI101007s4097902600226w, title={Who wrote this? Evaluating the reliability of AI detection tools in higher education}, volume={22}, ISSN={1833-2595}, url={http://dx.doi.org/10.1007/s40979-026-00226-w}, DOI={10.1007/s40979-026-00226-w}, number={1}, journal={International Journal for Educational Integrity}, publisher={Springer Science and Business Media LLC}, author={Van Vlasselaer, Marijke and Van Droogenbroeck, Filip and Spruyt, Bram}, year={2026}, month={6} }

@article{DOI101007s1210902610070y, title={Forecasting Zombies: Analysis of AI Predictive Capacity of Genre-Specific Content Trends for Books}, volume={42}, ISSN={1936-4792}, url={http://dx.doi.org/10.1007/s12109-026-10070-y}, DOI={10.1007/s12109-026-10070-y}, number={3}, journal={Publishing Research Quarterly}, publisher={Springer Science and Business Media LLC}, author={Cassells, Laetitia and Cassells, Rory}, year={2026}, month={7} }

@article{DOI101016jcompedu2026105616, title={Trusting AI to detect AI? A systematic evaluation of the reliability and robustness of current AIGC detection tools for student academic work}, volume={249}, ISSN={0360-1315}, url={http://dx.doi.org/10.1016/j.compedu.2026.105616}, DOI={10.1016/j.compedu.2026.105616}, journal={Computers \& Education}, publisher={Elsevier BV}, author={Sun, Yicheng and Liao, Yihan and Ma, Xiaoxue}, year={2026}, month={8}, pages={105616} }


==> anc/ai_trade_coverage_supplement.tex <==
\documentclass[10pt]{article}
\usepackage[letterpaper,margin=0.68in]{geometry}
\usepackage{fontspec}
\setmainfont{TeX Gyre Termes}
\setsansfont{TeX Gyre Heros}
\usepackage{microtype}
\usepackage{booktabs,longtable,tabularx,array}
\usepackage{xcolor,hyperref}
\usepackage{enumitem}
\definecolor{accent}{HTML}{8B1E3F}
\hypersetup{colorlinks=true,urlcolor=accent,linkcolor=accent,pdfauthor={Fred Zimmerman},pdftitle={Supplemental Information: AI Technology in the Book-Publishing Trade Press}}
\setlist{nosep,leftmargin=1.4em}
\setlength{\LTpre}{4pt}\setlength{\LTpost}{6pt}
\newcolumntype{Y}{>{\raggedright\arraybackslash}X}
\title{\vspace{-2em}\textbf{Supplemental Information}\\\large AI Technology in the Book-Publishing Trade Press, November 2025--August 2026}
\author{Fred Zimmerman}
\date{August 1, 2026}
\begin{document}
\maketitle
\section*{S1. Scope, search, and coding}
The supplement supports the 89-item rapid evidence review. Inclusion required a publication date from November 1, 2025 through August 1, 2026 and a primary focus on AI's relationship to trade-book publishing, authorship, rights, production, discovery, translation, audio, retail, or reader experience. Search combined outlet topic/archive pages, multilingual keyword search, incident and company searches, commentator archives, and backward/forward citation chaining. Government, association, laboratory, and scholarly sources were used to test coverage claims but were not counted as coverage unless published as journalism or commentary. Non-English claims are analytic English translations by the author; titles retain the source language where practicable.

The sample is purposive rather than exhaustive. It includes Chinese-, German-, French-, Spanish-, Portuguese-, Italian-, and Japanese-language sources but still overrepresents US and UK coverage because of indexing, paywalls, and language access. Each item was coded once by the author. The data therefore support transparent descriptive analysis, not population inference or intercoder-reliability claims.

\subsection*{Codebook}
\begin{description}[style=nextline]
\item[Primary/secondary topic.] Legal/regulatory; business/licensing; production/workflow; discovery/marketing; reader experience; provenance; fraud/security; governance; translation; market structure; ethics/culture; technology; data governance. The primary code identifies the article's organizing concern, not every topic mentioned.
\item[Stance.] \emph{Risk}: consequences or safeguards dominate. \emph{Opportunity}: benefit or adoption dominates. \emph{Mixed}: neither frame dominates or the article explicitly balances them.
\item[Technical depth.] 0 = AI is a label or undifferentiated force; 1 = a mechanism or use is named; 2 = evidence, limits, or implementation detail appears; 3 = mechanisms, evidence, boundary conditions, and failure modes receive sustained scrutiny.
\item[Dominant voice.] The actor whose account organizes the article (e.g., creator, publisher, platform, vendor, legal, researcher). This is not a count of every quoted source.
\end{description}

\section*{S2. Crosstabs and filters}
The machine-readable file \texttt{corpus\_crosstabs.csv} supplies long-form counts and shares that can be filtered in any spreadsheet or dataframe tool. Headline distributions follow.

\begin{table}[ht]
\centering\small
\begin{tabular}{lrr@{\qquad}lrr}
\toprule
Stance & $n$ & \% & Depth & $n$ & \% \\
\midrule
Risk & 27 & 30.3 & 0 & 6 & 6.7 \\
Mixed & 37 & 41.6 & 1 & 31 & 34.8 \\
Opportunity & 25 & 28.1 & 2 & 42 & 47.2 \\
& & & 3 & 10 & 11.2 \\
\bottomrule
\end{tabular}
\end{table}

\begin{table}[ht]
\centering\small
\begin{tabular}{lrr@{\qquad}lrr}
\toprule
Region & $n$ & \% & Source stratum & $n$ & \% \\
\midrule
US & 31 & 34.8 & Trade & 61 & 68.5 \\
UK & 16 & 18.0 & Newspaper & 14 & 15.7 \\
China & 10 & 11.2 & Commentator & 14 & 15.7 \\
International & 7 & 7.9 & & & \\
EU & 4 & 4.5 & & & \\
France & 4 & 4.5 & & & \\
Spain & 4 & 4.5 & & & \\
Brazil & 4 & 4.5 & & & \\
Italy & 4 & 4.5 & & & \\
Germany & 3 & 3.4 & & & \\
Japan & 2 & 2.2 & & & \\
\bottomrule
\end{tabular}
\end{table}

\section*{S3. Full article-and-claim ledger}
Each entry below reproduces the public title, date, outlet, coded primary/secondary topic, stance, depth, dominant voice, and the concise claim used in analysis. Links were checked on August 1, 2026. Claims are analytic paraphrases, not quotations.


\subsection*{C01. The Bookseller's 2025 FutureBook programme revealed}
\textbf{Date/outlet/region:} 2025-11-13; The Bookseller; UK.\\
\textbf{Codes:} Production \& workflow / Audio; stance=opportunity; depth=0; dominant voice=platform.\\
\textbf{Claim:} Voice AI is becoming a practical audiobook-production topic.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/the-booksellers-2025-futurebook-programme-revealed}{source}

\subsection*{C02. Experience Over Perfection: How Publishers Should Approach AI Marketing}
\textbf{Date/outlet/region:} 2025-11-14; Publishing Perspectives; International.\\
\textbf{Codes:} Discovery \& marketing / Technology; stance=mixed; depth=2; dominant voice=vendor.\\
\textbf{Claim:} Publishers should experiment with AI marketing, but failures and confirmation bias require human oversight.\\
\textbf{Online:} \href{https://publishingperspectives.com/2025/11/experience-over-perfection-how-publishers-should-approach-ai-marketing/}{source}

\subsection*{C03. Don't invest in AI invest in the future of the book}
\textbf{Date/outlet/region:} 2025-11-18; The Bookseller; UK.\\
\textbf{Codes:} Ethics \& culture / Labor; stance=risk; depth=0; dominant voice=creator.\\
\textbf{Claim:} Publishing investment should favor small presses and human literary infrastructure over LLMs.\\
\textbf{Online:} \href{https://www.thebookseller.com/comment/comment/dont-invest-in-ai-invest-in-the-future-of-the-book}{source}

\subsection*{C04. Bloomsbury Partners with Google on AI-Powered Publishing Infrastructure}
\textbf{Date/outlet/region:} 2025-12-03; Publishers Weekly; US.\\
\textbf{Codes:} Business \& licensing / Production \& workflow; stance=opportunity; depth=1; dominant voice=company.\\
\textbf{Claim:} Google Cloud tools may improve discovery, learning engagement, sales forecasting, and inventory management.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99212-bloomsbury-partners-with-google-on-ai-powered-publishing-infrastructure.html}{source}

\subsection*{C05. Waterstones would stock AI books if clearly labelled and customers wanted them}
\textbf{Date/outlet/region:} 2025-12-05; The Bookseller; UK.\\
\textbf{Codes:} Reader experience / Provenance; stance=mixed; depth=0; dominant voice=bookseller.\\
\textbf{Claim:} Retail acceptance of AI books should depend on clear labels and demonstrated customer demand.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/waterstones-would-stock-ai-books-if-clearly-labelled-and-customers-wanted-them-says-ceo}{source}

\subsection*{C06. Finnish AI Company Launches Market Analysis Tool for Books}
\textbf{Date/outlet/region:} 2025-12-22; Publishers Weekly; International.\\
\textbf{Codes:} Discovery \& marketing / Technology; stance=opportunity; depth=1; dominant voice=vendor.\\
\textbf{Claim:} AI manuscript analysis can help position books and identify markets.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/99321-finnish-ai-co-aims-to-help-authors-with-market-analysis.html}{source}

\subsection*{C07. Publishing's Defining Conversations in 2025 and What Comes Next}
\textbf{Date/outlet/region:} 2025-12-31; Publishing Perspectives; International.\\
\textbf{Codes:} Governance / Business \& licensing; stance=mixed; depth=1; dominant voice=journalist.\\
\textbf{Claim:} AI coverage is shifting from hypothetical adoption to governance transparency accountability and compensation.\\
\textbf{Online:} \href{https://publishingperspectives.com/2025/12/publishings-defining-conversations-in-2025-and-what-comes-next/}{source}

\subsection*{C08. Interactive AI Features in E-books Audiobooks Drive Debate}
\textbf{Date/outlet/region:} 2026-01-05; Publishers Weekly; US.\\
\textbf{Codes:} Reader experience / Legal \& regulatory; stance=mixed; depth=2; dominant voice=platform.\\
\textbf{Claim:} Ask-this-book and voice-chat features create useful interaction but raise reliability and rights questions.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/99381-amazon-elevenlabs-new-digital-interaction-features-drive-debate.html}{source}

\subsection*{C09. Author Shaun Rein's voice cloned with AI to read book on deepfake podcast}
\textbf{Date/outlet/region:} 2026-01-09; The Bookseller; UK.\\
\textbf{Codes:} Fraud \& security / Legal \& regulatory; stance=risk; depth=1; dominant voice=creator.\\
\textbf{Claim:} Unauthorized voice cloning creates a new copyright and identity-enforcement problem for publishers.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/author-shaun-reins-voice-cloned-with-ai-to-read-book-on-deepfake-podcast}{source}

\subsection*{C10. Ingram Lets Publishers Opt Out of Book Sales to Tech Firms}
\textbf{Date/outlet/region:} 2026-01-15; Publishers Weekly; US.\\
\textbf{Codes:} Business \& licensing / Legal \& regulatory; stance=risk; depth=1; dominant voice=distributor.\\
\textbf{Claim:} AI companies are buying and scanning print books for training and publishers need a sales opt-out.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99453-ingram-offers-to-not-sell-books-to-ai-companies.html}{source}

\subsection*{C11. Publishers unite with authors to join Google AI copyright lawsuit}
\textbf{Date/outlet/region:} 2026-01-16; The Bookseller; UK.\\
\textbf{Codes:} Legal \& regulatory / Business \& licensing; stance=risk; depth=1; dominant voice=legal.\\
\textbf{Claim:} Publishers and authors are aligning in litigation over alleged unauthorized Gemini training.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/news/publishers-unite-with-authors-to-join-google-ai-copyright-lawsuit}{source}

\subsection*{C12. Can AI-Enhanced E-books Be Made Ethically This Startup Thinks So}
\textbf{Date/outlet/region:} 2026-01-21; Publishers Weekly; US.\\
\textbf{Codes:} Reader experience / Business \& licensing; stance=opportunity; depth=1; dominant voice=vendor.\\
\textbf{Claim:} Interactive AI editions can be ethical if rights holders consent and share compensation.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99502-lixandria-aims-to-offer-ai-enhanced-ebooks-ethically.html}{source}

\subsection*{C13. PA urges responsible AI deployment over government's Meta and Anthropic collaboration}
\textbf{Date/outlet/region:} 2026-01-28; The Bookseller; UK.\\
\textbf{Codes:} Governance / Legal \& regulatory; stance=risk; depth=0; dominant voice=association.\\
\textbf{Claim:} Government AI partnerships must include transparency licensing and copyright safeguards.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/pa-urges-responsible-ai-deployment-over-governments-meta-and-anthropic-collaboration}{source}

\subsection*{C14. The Future of the Italian Market: Vouchers Booksellers and Capitalizing on AI}
\textbf{Date/outlet/region:} 2026-02-04; Publishing Perspectives; EU.\\
\textbf{Codes:} Business \& licensing / Governance; stance=mixed; depth=1; dominant voice=publisher.\\
\textbf{Claim:} Publishers must use AI professionally while collectively enforcing payment and human editorial values.\\
\textbf{Online:} \href{https://publishingperspectives.com/2026/02/the-future-of-the-italian-market-vouchers-booksellers-and-capitalizing-on-ai/}{source}

\subsection*{C15. ElevenLabs Valued at 11 Billion Doubles Down on Audiobooks}
\textbf{Date/outlet/region:} 2026-02-09; Publishers Weekly; US.\\
\textbf{Codes:} Production \& workflow / Business \& licensing; stance=opportunity; depth=1; dominant voice=vendor.\\
\textbf{Claim:} AI voice production is becoming a scaled audiobook business rather than a pilot.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99655-elevenlabs-valued-at-11b-doubles-down-on-audiobooks.html}{source}

\subsection*{C16. Cashmere.io Wants Better AI Licensing Deals for Publishers}
\textbf{Date/outlet/region:} 2026-02-12; Publishers Weekly; US.\\
\textbf{Codes:} Business \& licensing / Technology; stance=opportunity; depth=2; dominant voice=vendor.\\
\textbf{Claim:} A rights infrastructure layer can license monitor and monetize publisher content inside AI systems.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/digital/content-and-e-books/article/99705-the-stealthy-startup-promising-better-ai-publishing-licensing-deals.html}{source}

\subsection*{C17. Thousands of authors publish empty book in protest over AI using their work}
\textbf{Date/outlet/region:} 2026-03-10; The Guardian; UK.\\
\textbf{Codes:} Legal \& regulatory / Ethics \& culture; stance=risk; depth=0; dominant voice=creator.\\
\textbf{Claim:} About 10000 authors used an empty book to demand consent and compensation for AI training.\\
\textbf{Online:} \href{https://www.theguardian.com/p/x4gj7y}{source}

\subsection*{C18. London Book Fair 2026 opening keynote on AI and red lines}
\textbf{Date/outlet/region:} 2026-03-10; Publishing Perspectives; UK.\\
\textbf{Codes:} Governance / Production \& workflow; stance=mixed; depth=1; dominant voice=publisher.\\
\textbf{Claim:} PRH draws red lines around IP and human creativity while allowing responsible automation of repetitive work.\\
\textbf{Online:} \href{https://publishingperspectives.com/2026/03/london-book-fair-2026-in-opening-keynote-prh-u-k-ceo-talks-book-fairs-ai-and-red-lines/}{source}

\subsection*{C19. Exploring New Revenue Opportunities Through Licensing}
\textbf{Date/outlet/region:} 2026-03-12; Publishing Perspectives; UK.\\
\textbf{Codes:} Business \& licensing / Legal \& regulatory; stance=opportunity; depth=2; dominant voice=licensing.\\
\textbf{Claim:} Publishers should actively license TDM and RAG uses to build leverage and reduce piracy.\\
\textbf{Online:} \href{https://publishingperspectives.com/2026/03/exploring-new-revenue-opportunities-through-licensing/}{source}

\subsection*{C20. Self-publish and be scammed}
\textbf{Date/outlet/region:} 2026-03-12; The Guardian; International.\\
\textbf{Codes:} Fraud \& security / Labor; stance=risk; depth=2; dominant voice=creator.\\
\textbf{Claim:} AI has industrialized personalized publishing scams and increased the scale of author losses.\\
\textbf{Online:} \href{https://www.theguardian.com/books/ng-interactive/2026/mar/12/ai-book-scams-publishing-fraud}{source}

\subsection*{C21. Grammarly removes AI Expert Review feature mimicking writers after backlash}
\textbf{Date/outlet/region:} 2026-03-13; The Guardian; US.\\
\textbf{Codes:} Legal \& regulatory / Provenance; stance=risk; depth=1; dominant voice=creator.\\
\textbf{Claim:} AI imitation of named writers without consent creates identity and endorsement liability.\\
\textbf{Online:} \href{https://www.theguardian.com/books/2026/mar/13/grammarly-removes-ai-expert-review-feature-mimicking-writers-after-backlash}{source}

\subsection*{C22. Book Output Topped Four Million in 2025}
\textbf{Date/outlet/region:} 2026-03-17; Publishers Weekly; US.\\
\textbf{Codes:} Market structure / Provenance; stance=risk; depth=1; dominant voice=data-provider.\\
\textbf{Claim:} US title output rose 32.5 percent in 2025 led by self-publishing, intensifying abundance concerns.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99943-book-output-topped-4-million-in-2025.html}{source}

\subsection*{C23. UK Reverses Course on Opt-out AI Policy Industry Says Threat Remains}
\textbf{Date/outlet/region:} 2026-03-18; Publishers Weekly; UK.\\
\textbf{Codes:} Legal \& regulatory / Governance; stance=mixed; depth=1; dominant voice=government.\\
\textbf{Claim:} The UK dropped its preferred broad training exception but left important copyright questions unresolved.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99951-u-k-gov-t-says-ai-training-opt-out-is-out-industry-says-threat-remains.html}{source}

\subsection*{C24. A.I. Is Writing Fiction. Publishers Are Unprepared.}
\textbf{Date/outlet/region:} 2026-03-19; The New York Times; US.\\
\textbf{Codes:} Provenance / Reader experience; stance=risk; depth=2; dominant voice=journalist.\\
\textbf{Claim:} The Times presented detector reports and textual anomalies to Hachette; the publisher then cancelled Shy Girl while the author disputed responsibility for any AI-generated passages.\\
\textbf{Online:} \href{https://www.nytimes.com/2026/03/19/books/ai-fiction-shy-girl.html}{source}

\subsection*{C25. Chicken Soup for the Soul Sues AI Firms for Copyright Infringement}
\textbf{Date/outlet/region:} 2026-03-20; Publishers Weekly; US.\\
\textbf{Codes:} Legal \& regulatory / Technology; stance=risk; depth=2; dominant voice=legal.\\
\textbf{Claim:} A new complaint traces industry-wide book piracy to shared datasets and repeated model-development copies.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/99973-new-lawsuit-links-ai-copyright-infringement-to-a-single-act.html}{source}

\subsection*{C26. Shy Girl: The Background to the New York Times Story}
\textbf{Date/outlet/region:} 2026-03-24; Thad McIlroy - Future of Publishing; US.\\
\textbf{Codes:} Provenance / Governance; stance=mixed; depth=2; dominant voice=commentator.\\
\textbf{Claim:} The Shy Girl episode exposed opaque publisher knowledge due-process problems and weak AI-use policy.\\
\textbf{Online:} \href{https://thefutureofpublishing.com/2026/03/shy-girl-the-background-to-the-new-york-times-story/}{source}

\subsection*{C27. What the Shy Girl Mess Says About the Future of Fiction}
\textbf{Date/outlet/region:} 2026-03-25; The New York Times; US.\\
\textbf{Codes:} Reader experience / Provenance; stance=risk; depth=1; dominant voice=commentator.\\
\textbf{Claim:} Suspicion about machine authorship may distort the reader's relationship with literary text.\\
\textbf{Online:} \href{https://www.nytimes.com/2026/03/25/opinion/shy-girl-ai-publishing.html}{source}

\subsection*{C28. As AI Discourse Rages Publishing Has More Questions Than Answers}
\textbf{Date/outlet/region:} 2026-03-27; Publishers Weekly; US.\\
\textbf{Codes:} Provenance / Governance; stance=mixed; depth=2; dominant voice=publishing.\\
\textbf{Claim:} Shy Girl revealed unclear definitions asymmetric publisher-author rules and fallible proof of human authorship.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100037-while-ai-discourse-rages-publishing-has-more-questions-than-answers.html}{source}

\subsection*{C29. SCOTUS's Cox Ruling Could Impact Publishers Fight Against AI}
\textbf{Date/outlet/region:} 2026-03-27; Publishers Weekly; US.\\
\textbf{Codes:} Legal \& regulatory / Technology; stance=mixed; depth=2; dominant voice=legal.\\
\textbf{Claim:} A Supreme Court inducement standard may shape secondary-liability claims against AI services.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100038-scotus-s-cox-ruling-may-open-new-door-for-publishers-fighting-ai-llms.html}{source}

\subsection*{C30. Soon publishers won't stand a chance: struggle to detect AI-written books}
\textbf{Date/outlet/region:} 2026-03-29; The Guardian; UK.\\
\textbf{Codes:} Provenance / Technology; stance=risk; depth=3; dominant voice=researcher.\\
\textbf{Claim:} AI-text detection is adversarial and unreliable making provenance a process problem rather than a classifier problem.\\
\textbf{Online:} \href{https://www.theguardian.com/technology/2026/mar/29/ai-written-books-novel-shy-girl-publishers}{source}

\subsection*{C31. Harlequin to Co-Produce AI-Generated Microdramas}
\textbf{Date/outlet/region:} 2026-03-30; Publishers Weekly; US.\\
\textbf{Codes:} Business \& licensing / Production \& workflow; stance=opportunity; depth=1; dominant voice=publisher.\\
\textbf{Claim:} AI video makes adaptation of 40 romance backlist titles into mobile microdramas economically feasible.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/publisher-news/article/100043-harlequin-announces-slew-of-ai-generated-microdramas.html}{source}

\subsection*{C32. In Europe's Translation Markets English Dominates Japanese Grows AI Disrupts}
\textbf{Date/outlet/region:} 2026-04-09; Publishers Weekly; EU.\\
\textbf{Codes:} Translation / Technology; stance=mixed; depth=3; dominant voice=researcher.\\
\textbf{Claim:} AI translation may deepen major-language advantages and still fails on culturally dense literary passages.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/100121-in-europe-s-translation-markets-english-dominates-japanese-grows-ai-disrupts.html}{source}

\subsection*{C33. Character.ai lets users play inside classic literature with new Books feature}
\textbf{Date/outlet/region:} 2026-04-17; The Bookseller; International.\\
\textbf{Codes:} Reader experience / Ethics \& culture; stance=mixed; depth=1; dominant voice=platform.\\
\textbf{Claim:} Conversational character simulation turns classic books into interactive worlds while raising adaptation questions.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/characterai-lets-users-play-inside-classic-literature-with-new-books-feature}{source}

\subsection*{C34. Publishers File Lawsuit Against Meta Mark Zuckerberg}
\textbf{Date/outlet/region:} 2026-05-05; Publishers Weekly; US.\\
\textbf{Codes:} Legal \& regulatory / Business \& licensing; stance=risk; depth=1; dominant voice=legal.\\
\textbf{Claim:} Five publishers allege Meta leadership authorized unauthorized use of millions of books for Llama.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/print/20260511/100329-publishers-file-infringement-lawsuit-against-meta-zuckerberg.html}{source}

\subsection*{C35. Being human helps: despite rise of AI is there still hope for Europe's translators}
\textbf{Date/outlet/region:} 2026-05-08; The Guardian; EU.\\
\textbf{Codes:} Translation / Labor; stance=risk; depth=2; dominant voice=creator.\\
\textbf{Claim:} Literary translation depends on cultural judgment even as AI reduces rates and entry-level work.\\
\textbf{Online:} \href{https://www.theguardian.com/technology/2026/may/08/being-human-helps-despite-rise-of-ai-is-there-still-hope-for-europes-translators}{source}

\subsection*{C36. Authors Guild Issues Updated AI Best Practices for Writers}
\textbf{Date/outlet/region:} 2026-05-12; Publishers Weekly; US.\\
\textbf{Codes:} Governance / Legal \& regulatory; stance=mixed; depth=2; dominant voice=association.\\
\textbf{Claim:} AI uses form a spectrum but authors face copyright-registration contract and disclosure risks.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/digital/copyright/article/100383-authors-guild-issues-updated-ai-best-practices-for-writers.html}{source}

\subsection*{C37. SoA and Writers Guild issue urgent author guidance after explosion of AI scams}
\textbf{Date/outlet/region:} 2026-05-18; The Bookseller; UK.\\
\textbf{Codes:} Fraud \& security / Labor; stance=risk; depth=1; dominant voice=association.\\
\textbf{Claim:} Generative AI has sharply increased scalable impersonation and service scams targeting authors.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/soa-and-writers-guild-publish-guidance-for-authors-amid-explosion-in-ai-scams}{source}

\subsection*{C38. Writing and Publishing Awards Have Difficult Decisions to Make Regarding AI}
\textbf{Date/outlet/region:} 2026-05-27; Jane Friedman; US.\\
\textbf{Codes:} Provenance / Governance; stance=mixed; depth=2; dominant voice=commentator.\\
\textbf{Claim:} AI bans without enforceable process invite denial false accusation and inconsistent award decisions.\\
\textbf{Online:} \href{https://janefriedman.com/imho-writing-publishing-awards-have-difficult-decisions-to-make-regarding-ai/}{source}

\subsection*{C39. PA calls for tighter AI detection and takedown as pirated audiobooks spread}
\textbf{Date/outlet/region:} 2026-05-28; The Bookseller; UK.\\
\textbf{Codes:} Fraud \& security / Audio; stance=risk; depth=1; dominant voice=association.\\
\textbf{Claim:} Platforms need faster detection and takedown for AI-narrated pirated audiobooks.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/pa-calls-for-tighter-ai-detection-and-takedown-as-pirated-audiobooks-spread}{source}

\subsection*{C40. Trial by algorithm: Literary prizes reckon with hazy AI disclosure issue}
\textbf{Date/outlet/region:} 2026-05-29; The Bookseller; UK.\\
\textbf{Codes:} Provenance / Governance; stance=mixed; depth=2; dominant voice=publishing.\\
\textbf{Claim:} Prizes lack shared definitions evidence standards and appeals procedures for AI-use allegations.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/trial-by-algorithm-literary-prizes-reckon-with-hazy-ai-disclosure-issue}{source}

\subsection*{C41. USBS 2026 Brooke Dobson Sees Untapped Opportunity in the Backlist}
\textbf{Date/outlet/region:} 2026-06-01; Publishers Weekly; US.\\
\textbf{Codes:} Discovery \& marketing / Market structure; stance=opportunity; depth=2; dominant voice=vendor.\\
\textbf{Claim:} AI agents and generative-engine optimization can turn superabundant backlists into a catalog-marketing advantage.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/industry-news/trade-shows-events/article/100510-usbs-2026-brooke-dobson-sees-positive-shift-in-attitude-towards-ai.html}{source}

\subsection*{C42. AI pitfalls everywhere you look David Shelley tells US Book Show}
\textbf{Date/outlet/region:} 2026-06-04; The Bookseller; UK.\\
\textbf{Codes:} Governance / Business \& licensing; stance=mixed; depth=1; dominant voice=publisher.\\
\textbf{Claim:} Publishers should experiment but nobody has settled answers about AI risk opportunity or policy.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/ai-pitfalls-everywhere-you-look-david-shelley-tells-us-book-show-in-keynote-address}{source}

\subsection*{C43. AI and Publishing FAQ for Writers}
\textbf{Date/outlet/region:} 2026-06-10; Jane Friedman; US.\\
\textbf{Codes:} Governance / Production \& workflow; stance=mixed; depth=3; dominant voice=commentator.\\
\textbf{Claim:} Authors need contract clauses and explicit consent rules for training narration translation summarization and operational uses.\\
\textbf{Online:} \href{https://janefriedman.com/ai-and-publishing-faq-for-writers/}{source}

\subsection*{C44. Rakuten Kobo rejects 45 percent of submissions after slew of AI-generated books}
\textbf{Date/outlet/region:} 2026-06-22; The Bookseller; International.\\
\textbf{Codes:} Market structure / Provenance; stance=risk; depth=2; dominant voice=platform.\\
\textbf{Claim:} Kobo rejected 45 percent of 2025 self-publishing submissions with low-quality AI output driving most rejections.\\
\textbf{Online:} \href{https://www.thebookseller.com/news/rakuten-kobo-rejects-45-of-submissions-after-slew-of-ai-generated-books-uploaded}{source}

\subsection*{C45. Intelligence artificielle en 2025 Kobo a refuse pres d'un livre autoedite sur deux}
\textbf{Date/outlet/region:} 2026-06-30; Livres Hebdo; EU.\\
\textbf{Codes:} Market structure / Provenance; stance=risk; depth=1; dominant voice=platform.\\
\textbf{Claim:} AI-driven submission volume has made quality filtering central to self-publishing platforms.\\
\textbf{Online:} \href{https://www.livreshebdo.fr/article/intelligence-artificielle-en-2025-kobo-refuse-pres-dun-livre-autoedite-sur-deux}{source}

\subsection*{C46. Murakami says his novels are different from AI literature}
\textbf{Date/outlet/region:} 2026-07-03; The Japan Times; Japan.\\
\textbf{Codes:} Ethics \& culture / Reader experience; stance=risk; depth=0; dominant voice=creator.\\
\textbf{Claim:} Literary value rests on singular human experience rather than generated imitation.\\
\textbf{Online:} \href{https://www.japantimes.co.jp/culture/2026/07/03/books/haruki-murakami-new-book/}{source}

\subsection*{C47. Publishers Authors File Class Action Lawsuit Against Google}
\textbf{Date/outlet/region:} 2026-07-13; Publishers Weekly; US.\\
\textbf{Codes:} Legal \& regulatory / Business \& licensing; stance=risk; depth=2; dominant voice=legal.\\
\textbf{Claim:} Publishers allege Google repurposed books supplied for limited services to train Gemini without permission.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/digital/copyright/article/100820-new-lawsuit-aims-to-stop-google-from-copyright-infringement-in-creating-ai-models.html}{source}

\subsection*{C48. I Got Slopped: Someone Used AI to Write My Biography}
\textbf{Date/outlet/region:} 2026-07-16; The New York Times; US.\\
\textbf{Codes:} Fraud \& security / Market structure; stance=risk; depth=2; dominant voice=journalist.\\
\textbf{Claim:} AI-generated unauthorized biographies are polluting Amazon with errors and fabricated authors.\\
\textbf{Online:} \href{https://www.nytimes.com/2026/07/16/technology/ai-slop-books-biography-amazon.html}{source}

\subsection*{C49. Judge approves a 1.5B Anthropic settlement over pirated books}
\textbf{Date/outlet/region:} 2026-07-21; Associated Press; US.\\
\textbf{Codes:} Legal \& regulatory / Business \& licensing; stance=mixed; depth=2; dominant voice=legal.\\
\textbf{Claim:} The settlement compensates rightsholders for pirated acquisition while leaving the fair-use training ruling intact.\\
\textbf{Online:} \href{https://apnews.com/article/74b140444023898aeba8579b6e9f0d63}{source}

\subsection*{C50. Publishing and AI}
\textbf{Date/outlet/region:} 2026-07-24; The Bookseller; UK.\\
\textbf{Codes:} Governance / Production \& workflow; stance=opportunity; depth=1; dominant voice=association.\\
\textbf{Claim:} AI is already embedded in publishing and responsible deployment should expand.\\
\textbf{Online:} \href{https://www.thebookseller.com/comment/publishing-and-ai-1221027}{source}

\subsection*{C51. Is This What Comes After AI Slop}
\textbf{Date/outlet/region:} 2026-07-27; The Atlantic; US.\\
\textbf{Codes:} Reader experience / Provenance; stance=mixed; depth=3; dominant voice=journalist.\\
\textbf{Claim:} The disputed Daggermouth case complicates the assumption that commercially successful fiction must be either demonstrably human or low-quality AI slop; the available evidence does not establish machine authorship.\\
\textbf{Online:} \href{https://www.theatlantic.com/technology/archive/2026/07/daggermouth-novel-bestseller-ai/688067/}{source}

\subsection*{C52. AI May Be Making Publishing Easier But It's Still Not Easy}
\textbf{Date/outlet/region:} 2026-07-31; Publishers Weekly; International.\\
\textbf{Codes:} Production \& workflow / Discovery \& marketing; stance=mixed; depth=3; dominant voice=publishing.\\
\textbf{Claim:} AI lowers production costs but cannot solve curation audience formation differentiation or prediction.\\
\textbf{Online:} \href{https://www.publishersweekly.com/pw/by-topic/international/international-book-news/article/100926-ai-may-be-making-publishing-easier-but-it-s-still-not-easy.html}{source}

\subsection*{C53. Licensing for AI What Should Book Publishers and Authors Do}
\textbf{Date/outlet/region:} 2025-11-12; Thad McIlroy - Future of Publishing; US.\\
\textbf{Codes:} Business \& licensing / Technology; stance=mixed; depth=3; dominant voice=commentator.\\
\textbf{Claim:} Licensing strategy depends on separating irreversible pretraining from attributable and time-bounded RAG access; authoritative visibility may ultimately matter more than word volume.\\
\textbf{Online:} \href{https://thefutureofpublishing.com/2025/11/licensing-for-ai-what-should-book-publishers-authors-do/}{source}

\subsection*{C54. CITIC Publishing to Focus on Anime IP and AI in the Fifteenth Five-Year Period}
\textbf{Date/outlet/region:} 2026-01-08; China Publishing \& Media Journal; China.\\
\textbf{Codes:} Business \& licensing / Production \& workflow; stance=opportunity; depth=2; dominant voice=publisher.\\
\textbf{Claim:} CITIC plans to expand an in-house AI platform translation review and book agents to turn book delivery into continuing knowledge services.\\
\textbf{Online:} \href{https://www.cbbr.com.cn/contents/500/106476.html}{source}

\subsection*{C55. Electronics Industry Press Launches AI Reading Companion 3.0}
\textbf{Date/outlet/region:} 2026-01-08; China Publishing \& Media Journal; China.\\
\textbf{Codes:} Reader experience / Technology; stance=opportunity; depth=2; dominant voice=vendor.\\
\textbf{Claim:} A publisher-led conversational reading platform promises software-defined children's reading multilingual interaction and continuing IP services.\\
\textbf{Online:} \href{https://www.cbbr.com.cn/contents/533/106448.html}{source}

\subsection*{C56. Data Empowerment and AI Build a New Publishing Ecosystem}
\textbf{Date/outlet/region:} 2026-01-09; China Publishing \& Media Journal; China.\\
\textbf{Codes:} Production \& workflow / Data governance; stance=opportunity; depth=1; dominant voice=association.\\
\textbf{Claim:} Standardized publishing data and AI training can move publishers from content supply toward integrated knowledge-service businesses.\\
\textbf{Online:} \href{https://www.cbbr.com.cn/contents/500/106606.html}{source}

\subsection*{C57. A Simple Ethical Code for Authors Using AI}
\textbf{Date/outlet/region:} 2026-01-12; Josh Bernoff; US.\\
\textbf{Codes:} Governance / Ethics \& culture; stance=mixed; depth=2; dominant voice=commentator.\\
\textbf{Claim:} Authors should reserve final prose for humans use AI as an assistive tool verify every result and disclose material use.\\
\textbf{Online:} \href{https://bernoff.com/blog/a-simple-ethical-code-for-authors-using-ai}{source}

\subsection*{C58. Ingram Lets Publishers Opt Out of Sales to AI Companies Too Bad That Will Not Work}
\textbf{Date/outlet/region:} 2026-01-16; Josh Bernoff; US.\\
\textbf{Codes:} Legal \& regulatory / Business \& licensing; stance=risk; depth=2; dominant voice=commentator.\\
\textbf{Claim:} Distributor sales opt-outs are largely symbolic because used copies intermediaries and scanning routes cannot be controlled.\\
\textbf{Online:} \href{https://bernoff.com/blog/ingram-lets-publishers-opt-out-of-sales-to-ai-companies-to-bad-that-wont-work}{source}

\subsection*{C59. Romance AI and The New York Times}
\textbf{Date/outlet/region:} 2026-02-09; Kathleen Schmidt - Publishing Confidential; US.\\
\textbf{Codes:} Market structure / Reader experience; stance=risk; depth=1; dominant voice=commentator.\\
\textbf{Claim:} Undisclosed industrial-scale AI romance production deceives readers crowds discovery channels and devalues practiced authorship.\\
\textbf{Online:} \href{https://kathleenschmidt.substack.com/p/romance-ai-and-the-new-york-times}{source}

\subsection*{C60. Breakthrough and Renewal Digital Transformation of Publishing in the AI Era}
\textbf{Date/outlet/region:} 2026-02-10; China Social Sciences Network; China.\\
\textbf{Codes:} Production \& workflow / Business \& licensing; stance=opportunity; depth=1; dominant voice=publishing.\\
\textbf{Claim:} AI can optimize editing selection and marketing while shifting publishers from selling books toward recurring knowledge services.\\
\textbf{Online:} \href{https://www.cssn.cn/skgz/bwyc/202602/t20260210_5972993.shtml}{source}

\subsection*{C61. Zheng Weiliang on AI Scientific Publishing Must Shift from Books to Precise Knowledge Delivery}
\textbf{Date/outlet/region:} 2026-02-12; China News Publishing and Broadcasting News; China.\\
\textbf{Codes:} Technology / Production \& workflow; stance=opportunity; depth=2; dominant voice=publisher.\\
\textbf{Claim:} Domain knowledge graphs and question-answering systems can reorganize scientific publishing around precise continuously updated knowledge delivery.\\
\textbf{Online:} \href{https://book.cctv.cn/2026/02/12/ARTIsGLSfE61lW8P3EzQVrfm260212.shtml}{source}

\subsection*{C62. What If None of This Matters}
\textbf{Date/outlet/region:} 2026-03-12; Thad McIlroy - Future of Publishing; US.\\
\textbf{Codes:} Market structure / Ethics \& culture; stance=mixed; depth=2; dominant voice=commentator.\\
\textbf{Claim:} The book industry's rights-trading machinery may face the same structural displacement that desktop publishing imposed on print production.\\
\textbf{Online:} \href{https://thefutureofpublishing.com/2026/03/what-if-none-of-this-matters/}{source}

\subsection*{C63. Joint Construction of a High-Quality AI Corpus Begins}
\textbf{Date/outlet/region:} 2026-05-25; China News Publishing and Broadcasting News; China.\\
\textbf{Codes:} Business \& licensing / Provenance; stance=opportunity; depth=2; dominant voice=association.\\
\textbf{Claim:} Twenty-two publishing media copyright and technology organizations propose a standardized rights-cleared commercially usable authoritative training corpus.\\
\textbf{Online:} \href{https://chinapublish.cn/xwzx_5852/hydt/202605/t20260525_217672.html}{source}

\subsection*{C64. While Writers Worry About AI Many Have Embraced It}
\textbf{Date/outlet/region:} 2026-06-05; Josh Bernoff at IBPA PubSpot; US.\\
\textbf{Codes:} Governance / Production \& workflow; stance=mixed; depth=3; dominant voice=commentator.\\
\textbf{Claim:} A 1481-writer survey finds widespread assistive AI use but little admitted final-text generation and substantial ethical concern among users as well as non-users.\\
\textbf{Online:} \href{https://pubspot.ibpa-online.org/article/while-writers-worry-about-ai-many-have-embraced-it}{source}

\subsection*{C65. Cool Reflection and New Opportunities for Digital Publishing in the AI Era}
\textbf{Date/outlet/region:} 2026-06-09; China News Publishing and Broadcasting News; China.\\
\textbf{Codes:} Reader experience / Governance; stance=mixed; depth=2; dominant voice=researcher.\\
\textbf{Claim:} AI cultural products should be assessed through reader needs emotional value and governance rather than efficiency claims alone.\\
\textbf{Online:} \href{https://www.xinhuanet.com/zgjx/2019v/20260609/7b3d7cc8189e415a9dd9a88f71107759/c.html}{source}

\subsection*{C66. Optimizing for AI Not Search How Publishers and Authors Must Adapt}
\textbf{Date/outlet/region:} 2026-06-10; Jane Friedman; US.\\
\textbf{Codes:} Discovery \& marketing / Technology; stance=opportunity; depth=2; dominant voice=commentator.\\
\textbf{Claim:} Book metadata and product pages increasingly need coherent machine-readable signals for recommendation by generative answer systems.\\
\textbf{Online:} \href{https://janefriedman.com/optimizing-for-ai-not-search-how-publishers-authors-must-adapt/}{source}

\subsection*{C67. In the AI Era Do We Still Need Deep Reading}
\textbf{Date/outlet/region:} 2026-06-18; China Publishing \& Media Journal; China.\\
\textbf{Codes:} Reader experience / Ethics \& culture; stance=mixed; depth=1; dominant voice=creator.\\
\textbf{Claim:} AI summaries increase the need for slow complete reading as a practice of judgment memory and sustained attention.\\
\textbf{Online:} \href{https://www.cbbr.com.cn/contents/533/110151.html}{source}

\subsection*{C68. World Children's Book Forum Discusses Publishing Strategy in the AI Era}
\textbf{Date/outlet/region:} 2026-06-22; China Publishing \& Media Journal; China.\\
\textbf{Codes:} Reader experience / Governance; stance=mixed; depth=1; dominant voice=association.\\
\textbf{Claim:} Children's publishers should use AI for graded and interactive reading while keeping human creativity developmental care and value judgment primary.\\
\textbf{Online:} \href{https://www.cbbr.com.cn/contents/533/110425.html}{source}

\subsection*{C69. All Staff Embrace Intelligent Change to Empower Publishing's Future}
\textbf{Date/outlet/region:} 2026-06-29; China Publishing \& Media Journal; China.\\
\textbf{Codes:} Production \& workflow / Technology; stance=opportunity; depth=2; dominant voice=publisher.\\
\textbf{Claim:} A publisher reports organization-wide role-specific AI training across acquisition review design typesetting operations and sales.\\
\textbf{Online:} \href{https://www.cbbr.com.cn/contents/533/110560.html}{source}

\subsection*{C70. Wie Verlage den Einsatz von KI freiwillig offenlegen wollen}
\textbf{Date/outlet/region:} 2025-11-07; Börsenblatt; Germany.\\
\textbf{Codes:} Governance / Provenance; stance=mixed; depth=2; dominant voice=association.\\
\textbf{Claim:} A German trade framework rejects a binary seal and instead classifies materially different generative-AI uses so publishers can make voluntary case-sensitive disclosures.\\
\textbf{Online:} \href{https://www.boersenblatt.net/news/boersenverein/wie-verlage-den-einsatz-von-ki-freiwillig-offenlegen-wollen-397617}{source}

\subsection*{C71. Effizienzbooster oder KI-Strategie? Große Unterschiede bei Verlagen}
\textbf{Date/outlet/region:} 2026-02-25; Börsenblatt; Germany.\\
\textbf{Codes:} Production \& workflow / Governance; stance=mixed; depth=3; dominant voice=researcher.\\
\textbf{Claim:} A 196-respondent industry study finds uneven adoption: smaller publishers emphasize efficiency while larger firms more often build formal strategic and governance capacity.\\
\textbf{Online:} \href{https://www.boersenblatt.net/news/effizienzbooster-oder-ki-strategie-grosse-unterschiede-bei-verlagen-412869}{source}

\subsection*{C72. Lernlabor und KI-Kennzeichnung}
\textbf{Date/outlet/region:} 2026-06-12; Börsenblatt; Germany.\\
\textbf{Codes:} Technology / Governance; stance=mixed; depth=2; dominant voice=publishing.\\
\textbf{Claim:} German publishers are testing catalog-grounded RAG services while debating disclosure labels and the gap between declared AI policy and actual author reporting.\\
\textbf{Online:} \href{https://www.boersenblatt.net/news/boersenverein/lernlabor-und-ki-kennzeichnung-426489}{source}

\subsection*{C73. IA : Microsoft lance un système de licences, l'édition peut-elle rester spectatrice ?}
\textbf{Date/outlet/region:} 2026-02-11; ActuaLitté; France.\\
\textbf{Codes:} Business \& licensing / Legal \& regulatory; stance=opportunity; depth=2; dominant voice=journalist.\\
\textbf{Claim:} Microsoft's usage-metered marketplace could create a new content revenue stream, but publishers still need author authority and distinct terms for AI uses.\\
\textbf{Online:} \href{https://actualitte.com/article/129210/technologie/ia-microsoft-lance-un-marche-du-contenu-l-edition-peut-elle-rester-spectatrice}{source}

\subsection*{C74. Livres générés par IA : les éditeurs accusent Amazon de parasitisme}
\textbf{Date/outlet/region:} 2026-04-21; ActuaLitté; France.\\
\textbf{Codes:} Market structure / Reader experience; stance=risk; depth=2; dominant voice=association.\\
\textbf{Claim:} French publishers frame synthetic children's books on Amazon as consumer deception and call for platform labeling and enforcement rather than treating every file as an ordinary book.\\
\textbf{Online:} \href{https://actualitte.com/article/130818/legislation/livres-generes-par-ia-les-editeurs-accusent-amazon-de-parasitisme}{source}

\subsection*{C75. Les éditeurs néerlandais lancent leur plateforme de licences IA}
\textbf{Date/outlet/region:} 2026-06-29; ActuaLitté; France.\\
\textbf{Codes:} Business \& licensing / Data governance; stance=opportunity; depth=2; dominant voice=journalist.\\
\textbf{Claim:} Bookpact.ai offers title-level opt-in licensing for training translation and summarization with documented consent attribution traceability and remuneration.\\
\textbf{Online:} \href{https://actualitte.com/article/132344/technologie/les-editeurs-neerlandais-lancent-leur-plateforme-de-licences-ia}{source}

\subsection*{C76. L'IA avale désormais 50.000 livres par mois chez les éditeurs}
\textbf{Date/outlet/region:} 2026-07-23; ActuaLitté; France.\\
\textbf{Codes:} Production \& workflow / Technology; stance=opportunity; depth=2; dominant voice=vendor.\\
\textbf{Claim:} A publishing-technology vendor reports processing 50000 books monthly across metadata correction translation accessibility and other workflows, but supplies no independent outcome benchmark.\\
\textbf{Online:} \href{https://actualitte.com/article/132853/usages-numeriques/l-ia-avale-desormais-50-000-livres-par-mois-chez-les-editeurs}{source}

\subsection*{C77. El sector editorial se blinda frente a la IA}
\textbf{Date/outlet/region:} 2026-02-15; La Voz de Galicia; Spain.\\
\textbf{Codes:} Reader experience / Provenance; stance=risk; depth=1; dominant voice=journalist.\\
\textbf{Claim:} Spanish coverage treats human-authorship guarantees as a trust response to readers' stated rejection of disclosed machine-generated text.\\
\textbf{Online:} \href{https://www.lavozdegalicia.es/noticia/cultura/2026/02/15/sector-editorial-blinda-frente-ia/0003_202602G15P44991.htm}{source}

\subsection*{C78. La inteligencia artificial y el futuro de la edición}
\textbf{Date/outlet/region:} 2026-03-05; Dosdoce; Spain.\\
\textbf{Codes:} Governance / Production \& workflow; stance=mixed; depth=2; dominant voice=commentator.\\
\textbf{Claim:} AI can support information organization distribution and data management but should not displace the human cultural mediation of writing and editing.\\
\textbf{Online:} \href{https://www.dosdoce.com/2026/03/05/la-inteligencia-artificial-y-el-futuro-de-la-edicion/}{source}

\subsection*{C79. Tus libros son datos: El nuevo valor económico del fondo editorial}
\textbf{Date/outlet/region:} 2026-03-25; Actualidad Editorial; Spain.\\
\textbf{Codes:} Business \& licensing / Data governance; stance=opportunity; depth=3; dominant voice=commentator.\\
\textbf{Claim:} Rights-cleared well-structured backlists can become licensable datasets whose value depends on domain quality metadata traceability pricing and author authority.\\
\textbf{Online:} \href{https://www.actualidadeditorial.com/datasets-el-nuevo-valor-economico-del-fondo-editorial/}{source}

\subsection*{C80. Rita da Costa traductora: La IA empobrece el contenido construye textos baratos}
\textbf{Date/outlet/region:} 2026-04-30; Cadena SER; Spain.\\
\textbf{Codes:} Translation / Labor; stance=risk; depth=1; dominant voice=creator.\\
\textbf{Claim:} A human-translation label is proposed to protect transparency literary nuance and labor against lower-paid post-editing of machine output.\\
\textbf{Online:} \href{https://cadenaser.com/nacional/2026/04/30/rita-da-costa-traductora-la-ia-empobrece-el-contenido-construye-textos-baratos-cadena-ser/}{source}

\subsection*{C81. Mercado do livro em 2026: alto teor em IA ou livre de IA?}
\textbf{Date/outlet/region:} 2026-01-27; PublishNews; Brazil.\\
\textbf{Codes:} Reader experience / Governance; stance=mixed; depth=1; dominant voice=commentator.\\
\textbf{Claim:} Brazilian industry commentary asks whether readers will value AI disclosure or judge books mainly through quality authorial presence and cultural conversation.\\
\textbf{Online:} \href{https://www.publishnews.com.br/materias/2026/01/27/mercado-do-livro-em-2026-alto-teor-em-ia-ou-livre-de-ia}{source}

\subsection*{C82. Lendo Thad McIlroy: IA como plataforma não só como ferramenta}
\textbf{Date/outlet/region:} 2026-04-27; PublishNews; Brazil.\\
\textbf{Codes:} Market structure / Discovery \& marketing; stance=opportunity; depth=2; dominant voice=commentator.\\
\textbf{Claim:} McIlroy's platform thesis is applied to Brazil: catalog intelligence and discovery matter more strategically than isolated AI writing or copyediting tools.\\
\textbf{Online:} \href{https://www.publishnews.com.br/materias/2026/04/27/lendo-thad-mcilroy.-ia-como-plataforma-nao-so-como-ferramenta}{source}

\subsection*{C83. Manual sugere boas práticas de IA para o mercado editorial}
\textbf{Date/outlet/region:} 2026-05-15; PublishNews; Brazil.\\
\textbf{Codes:} Governance / Data governance; stance=mixed; depth=2; dominant voice=association.\\
\textbf{Claim:} Brazil's publisher association offers use-specific guidance on human primacy copyright bias privacy disclosure vendor documentation and local-language cultural representation.\\
\textbf{Online:} \href{https://www.publishnews.com.br/materias/2026/05/15/manual-sugere-boas-praticas-de-ia-para-o-mercado-editorial}{source}

\subsection*{C84. AI BOOK Experience 2026 promoveu imersão do mercado editorial sobre inteligência artificial}
\textbf{Date/outlet/region:} 2026-07-21; PublishNews; Brazil.\\
\textbf{Codes:} Production \& workflow / Discovery \& marketing; stance=opportunity; depth=1; dominant voice=vendor.\\
\textbf{Claim:} A Brazilian training event presents immediate AI applications across sales marketing operations management and content, but evidence consists mainly of participant and sponsor testimony.\\
\textbf{Online:} \href{https://www.publishnews.com.br/materias/2026/07/21/ai-book-experience-2026-promoveu-imersao-do-mercado-editorial-sobre-inteligencia-artificial}{source}

\subsection*{C85. Più libri più liberi: tre editori di libri su quattro utilizzano l'Intelligenza Artificiale nei flussi di lavoro}
\textbf{Date/outlet/region:} 2025-11-27; Giornale della Libreria; Italy.\\
\textbf{Codes:} Production \& workflow / Governance; stance=mixed; depth=3; dominant voice=researcher.\\
\textbf{Claim:} In a 97-publisher Italian survey 75.3 percent report AI use for communications paratext metadata covers and illustrations while also citing copyright and hallucination concerns.\\
\textbf{Online:} \href{https://www.giornaledellalibreria.it/news/notizie-dallaie/piu-libri-piu-liberi-tre-editori-di-libri-su-quattro-utilizzano-lintelligenza-artificiale-nei-flussi-di-lavoro-6972.html}{source}

\subsection*{C86. Intelligenza artificiale e intelligenza editoriale: quale patto per il libro che verrà}
\textbf{Date/outlet/region:} 2026-01-30; Giornale della Libreria; Italy.\\
\textbf{Codes:} Governance / Ethics \& culture; stance=mixed; depth=2; dominant voice=publisher.\\
\textbf{Claim:} International publishing leaders argue that AI cannot be ignored but must remain subordinate to professional editorial judgment copyright and human cultural value.\\
\textbf{Online:} \href{https://www.giornaledellalibreria.it/news/innovazione/intelligenza-artificiale-e-intelligenza-editoriale-quale-patto-per-il-libro-che-verra-7061.html}{source}

\subsection*{C87. Se lavori in casa editrice dovresti conoscere gli agenti IA e la deep research}
\textbf{Date/outlet/region:} 2026-03-23; Giornale della Libreria; Italy.\\
\textbf{Codes:} Technology / Production \& workflow; stance=opportunity; depth=2; dominant voice=association.\\
\textbf{Claim:} Italian publisher training moves explicitly from chat tools to deep-research and agent workflows while warning that source selection and human interpretation remain necessary.\\
\textbf{Online:} \href{https://www.giornaledellalibreria.it/news/editori/se-lavori-in-casa-editrice-dovresti-conoscere-gli-agenti-ia-e-la-deep-research-in-arrivo-due-corsi-aie-7143.html}{source}

\subsection*{C88. Tra licensing e tutela del diritto d'autore gli editori a Torino si interrogano sull'IA}
\textbf{Date/outlet/region:} 2026-05-14; Giornale della Libreria; Italy.\\
\textbf{Codes:} Business \& licensing / Legal \& regulatory; stance=mixed; depth=2; dominant voice=publishing.\\
\textbf{Claim:} Italian publishers describe AI as a structural competitive shift and debate collective licensing standards capable of preserving value across the book chain.\\
\textbf{Online:} \href{https://www.giornaledellalibreria.it/news/innovazione/tra-licensing-e-tutela-del-diritto-dautore-gli-editori-a-torino-si-interrogano-sullia-7242.html}{source}

\subsection*{C89. Generative AI and Publishing: The Shock of the Past Four Years and the Next Ten}
\textbf{Date/outlet/region:} 2026-05-18; Japan Electronic Publishing Association; Japan.\\
\textbf{Codes:} Technology / Market structure; stance=mixed; depth=2; dominant voice=technologist.\\
\textbf{Claim:} Japanese electronic-publishing coverage explicitly connects scaling multimodality reasoning and agentic systems to changes in publishing markets and professional work.\\
\textbf{Online:} \href{https://www.jepa.or.jp/sem/20260518/}{source}


\clearpage
\section*{S4. Technical concepts the beat should explain}
\begin{description}[style=nextline]
\item[Agent.] A system in which a model selects and sequences actions---searching, calling software, editing files, or publishing---rather than merely returning text. Risk moves from a bad sentence to a bad action; permissions, logs, approval gates, and rollback matter.
\item[Context window.] The information available to a model in one interaction. A long advertised window does not guarantee reliable recall across a whole book, and effective context may depend on compaction, retrieval, and document structure.
\item[Embedding.] A numerical representation used to place semantically related text near one another for search or clustering. Embeddings enable manuscript similarity and catalog discovery but may encode bias, lose nuance, or expose sensitive data.
\item[Elicitation.] The methods used to draw out the strongest credible performance from a model: instructions, examples, tools, retries, reasoning budget, scaffolding, or fine-tuning. A result is inseparable from how it was elicited.
\item[Evaluation (eval).] A repeatable test connecting an operational claim to tasks, rubrics, baselines, and pass criteria. A publishing eval might measure citation fidelity, translation adequacy, style preservation, accessibility, or human-review time.
\item[Fine-tuning.] Additional training that adapts a base model to examples, preferences, or a domain. Fine-tuning differs legally and technically from placing documents in a searchable RAG index.
\item[Grounding.] Constraining or supporting an answer with supplied sources. Grounding can reduce unsupported claims but does not guarantee that retrieval found the right passage or that the model interpreted it correctly.
\item[Hallucination.] Fluent output unsupported by the relevant evidence. For publishers, useful subtypes include fabricated citations, incorrect rights claims, invented quotations, continuity errors, and false bibliographic metadata.
\item[Harness or scaffold.] The software environment around a model: system instructions, tools, memory, compaction, retries, validators, and user interface. Two products using the same base model can perform very differently because their harnesses differ.
\item[Inference.] Running a trained model to produce an answer. Inference economics include tokens, reasoning effort, retries, retrieval, tools, latency, and human review---not just a posted per-token price.
\item[Model drift.] A production system's behavior can change after model, policy, routing, or tool updates. Publishers need versioned tests and change logs rather than assuming a pilot result remains stable.
\item[Post-training.] Techniques after pretraining that shape instruction-following, reasoning, preferences, and safeguards. Saying a model was ``trained on books'' does not fully explain its deployed behavior.
\item[Prompt injection.] Instructions hidden in content that cause a model or agent to disregard its intended task. A book, manuscript, web page, or metadata record retrieved by a system can become an attack vector.
\item[Provenance.] Evidence about origin and transformation: who created an asset, which tools changed it, and when. Signed manifests and version history are stronger than after-the-fact stylistic guesses, but provenance is not the same as truth.
\item[RAG (retrieval-augmented generation).] A system that searches an external collection and supplies selected passages to a model at answer time. It can support citation and metered licensing, but creates retrieval, access-control, leakage, and injection risks.
\item[Reasoning budget.] The compute, tokens, time, or attempts allowed before an answer. Higher budgets can improve some tasks, increase costs, or create new opportunities for error. Report the budget with the score.
\item[Synthetic data.] Model-generated material used for training or testing. It can expand data cheaply but may replicate errors, reduce diversity, or contaminate evaluation sets if lineage is not tracked.
\item[Tool use.] Model calls to search, code, databases, calendars, files, or production systems. Tool access can transform capability and risk; the model name alone no longer identifies the tested system.
\end{description}

\section*{S5. A recurring ``Future of the Book'' interview protocol}
Ask every laboratory, platform, and vendor the same core questions so answers can be compared over time:
\begin{enumerate}
\item What exact system is being discussed: model/version, reasoning setting, tools, retrieval, memory, safeguards, and context management?
\item Which publishing workflows have been evaluated, with what rights-cleared inputs, human baseline, rubric, sample size, and pass threshold?
\item How was capability elicited? What changed with additional examples, retries, tools, or fine-tuning?
\item What are the three most common consequential errors, and how were their rates measured?
\item What information is retained, used for training, exposed to subcontractors, or available to administrators?
\item How does the system resist indirect prompt injection, retrieval poisoning, and confidential-data leakage?
\item What provenance, citation, and audit records survive export into ONIX, EPUB, PDF, audio, or a rights system?
\item What is the total cost per accepted output, including inference, integration, review, correction, and model migration?
\item Which licenses cover pretraining, fine-tuning, evaluation, RAG, summarization, translation, narration, and generated adaptations? Are these separately priced and revocable?
\item What result would falsify the product's central claim? Will the company publish the test artifacts?
\item What capability or limitation is most likely to change within six months?
\item Which independent evaluator, author, translator, librarian, or security researcher should the journalist call next?
\end{enumerate}

\section*{S6. Minimum reporting checklist for an AI product claim}
\begin{itemize}
\item Name the claimant, affected workflow, system version, jurisdiction, and measurement date.
\item State the input rights status and whether confidential material leaves the publisher's controlled environment.
\item Report task set, baseline, metric, uncertainty, failure taxonomy, and human-review procedure.
\item Distinguish pretraining, fine-tuning, evaluation, RAG, and ordinary software processing.
\item Report total cost and latency per accepted output, not only speed or gross generation volume.
\item Test on held-out, representative material; disclose exclusions and whether the vendor selected examples.
\item Identify who bears infringement, privacy, security, and correction liability.
\item Preserve prompts, settings, versions, logs, and outputs so the claim can be revisited after model drift.
\end{itemize}

\section*{S7. Data and bibliography files}
The companion deliverables are \texttt{ai\_trade\_coverage\_corpus.csv} (89 item-level records), \texttt{corpus\_crosstabs.csv} (filterable distributions), and \texttt{ai\_trade\_coverage\_references.bib} (115 online and scholarly records, including all corpus items). The six DOI-bearing scholarly entries were checked against Crossref on August 1, 2026. Laboratory capability announcements are explicitly labeled as vendor sources; METR supplies an independent long-horizon evaluation source.

\end{document}


==> anc/citation_audit.md <==
# Adversarial Citation Audit

Audit date: August 1, 2026

## Verdict

Pass after correction. The report cites 87 unique keys, all present in the regenerated 115-entry BibTeX database. The corpus contains 89 real coverage records. No fabricated DOI, arXiv identifier, outlet, or article remained after review.

## Verification performed

- Checked all 89 corpus URLs with redirect-following HTTP requests. Eighty-six returned the source page directly. Three New York Times pages rejected automated access; their titles, dates, URLs, and claims were separately reconciled against indexed New York Times records.
- Resolved all six DOI-bearing scholarly records against Crossref and matched DOI, title, venue, and 2026 publication metadata.
- Checked the cited arXiv records against their abstract pages, including title, authorship, submission year, and identifier.
- Checked government, standards, laboratory, association, survey, and independent-evaluation sources against their originating organizations.
- Reviewed every new German-, French-, Spanish-, Portuguese-, Italian-, and Japanese-language claim against the underlying article. Claims are analytic paraphrases, not quotations.
- Adversarially reviewed the report's highest-consequence claims: the late-2025 agentic capability shift, Daggermouth, Shy Girl, the Anthropic settlement, detector reliability, reader-preference evidence, RAG security, regional adoption surveys, and the absence of frontier-lab researchers from the coded corpus.

## Corrections and safeguards

1. Corrected corpus item C24 to the New York Times public title, *A.I. Is Writing Fiction. Publishers Are Unprepared.*, and its actual `/books/ai-fiction-shy-girl.html` URL. Rewrote the claim to avoid asserting that detector evidence alone caused Hachette's decision.
2. Corrected the Agency for Cultural Affairs reference from 2026 to May 2024 and retitled it *General Understanding on AI and Copyright in Japan: Overview*.
3. Replaced the generic BISG homepage with the exact BookNet Canada report landing page for *AI Use Across the North American Book Industry: 2025*.
4. Labeled Anthropic and OpenAI capability announcements as vendor self-report. Paired them with METR's independent task-completion time-horizon evaluation and stated METR's software-task scope.
5. Rewrote Daggermouth language to preserve the decisive uncertainty: the detector/data analysis flagged the novel, but H. M. Wolfe denies generative-AI use and the public evidence does not establish machine authorship.
6. Preserved the distinction in the Anthropic litigation between liability for acquiring pirated copies and the court's separate training-use holding.
7. Regenerated the bibliography after normalizing Crossref month fields; the final Biber run has no unresolved citation keys or bibliography warnings.

## Remaining epistemic limits

- URL existence does not prove every factual statement in an article. The coded `primary_claim` field records what the article claims, not the auditor's endorsement.
- Vendor and association assertions remain attributed claims unless independently tested.
- Daggermouth and Shy Girl remain disputed provenance cases; neither is described as conclusively AI-authored.
- The six DOI records are bibliographically verified. Their reported findings are summarized at the level supported by abstracts/full text available during review.
- The corpus is purposive and single-coded; its counts are descriptive, not population estimates.


==> anc/corpus_crosstabs.csv <==
dimension,value,count,share
outlet,Publishers Weekly,19,0.2135
outlet,The Bookseller,13,0.1461
outlet,China Publishing & Media Journal,6,0.0674
outlet,Publishing Perspectives,5,0.0562
outlet,The Guardian,5,0.0562
outlet,ActuaLitté,4,0.0449
outlet,PublishNews,4,0.0449
outlet,Giornale della Libreria,4,0.0449
outlet,The New York Times,3,0.0337
outlet,Thad McIlroy - Future of Publishing,3,0.0337
outlet,Jane Friedman,3,0.0337
outlet,China News Publishing and Broadcasting News,3,0.0337
outlet,Börsenblatt,3,0.0337
outlet,Josh Bernoff,2,0.0225
outlet,Livres Hebdo,1,0.0112
outlet,The Japan Times,1,0.0112
outlet,Associated Press,1,0.0112
outlet,The Atlantic,1,0.0112
outlet,Kathleen Schmidt - Publishing Confidential,1,0.0112
outlet,China Social Sciences Network,1,0.0112
outlet,Josh Bernoff at IBPA PubSpot,1,0.0112
outlet,La Voz de Galicia,1,0.0112
outlet,Dosdoce,1,0.0112
outlet,Actualidad Editorial,1,0.0112
outlet,Cadena SER,1,0.0112
outlet,Japan Electronic Publishing Association,1,0.0112
region,US,31,0.3483
region,UK,16,0.1798
region,China,10,0.1124
region,International,7,0.0787
region,EU,4,0.0449
region,France,4,0.0449
region,Spain,4,0.0449
region,Brazil,4,0.0449
region,Italy,4,0.0449
region,Germany,3,0.0337
region,Japan,2,0.0225
source_type,trade,61,0.6854
source_type,newspaper,14,0.1573
source_type,commentator,14,0.1573
primary_category,Business & licensing,13,0.1461
primary_category,Governance,13,0.1461
primary_category,Reader experience,12,0.1348
primary_category,Production & workflow,10,0.1124
primary_category,Legal & regulatory,10,0.1124
primary_category,Market structure,7,0.0787
primary_category,Provenance,6,0.0674
primary_category,Fraud & security,5,0.0562
primary_category,Discovery & marketing,4,0.0449
primary_category,Technology,4,0.0449
primary_category,Translation,3,0.0337
primary_category,Ethics & culture,2,0.0225
stance,mixed,37,0.4157
stance,risk,27,0.3034
stance,opportunity,25,0.2809
technical_depth,2,42,0.4719
technical_depth,1,31,0.3483
technical_depth,3,10,0.1124
technical_depth,0,6,0.0674
dominant_voice,commentator,15,0.1685
dominant_voice,association,12,0.1348
dominant_voice,vendor,9,0.1011
dominant_voice,creator,9,0.1011
dominant_voice,publisher,8,0.0899
dominant_voice,journalist,7,0.0787
dominant_voice,legal,6,0.0674
dominant_voice,publishing,6,0.0674
dominant_voice,platform,5,0.0562
dominant_voice,researcher,5,0.0562
dominant_voice,company,1,0.0112
dominant_voice,bookseller,1,0.0112
dominant_voice,distributor,1,0.0112
dominant_voice,licensing,1,0.0112
dominant_voice,data-provider,1,0.0112
dominant_voice,government,1,0.0112
dominant_voice,technologist,1,0.0112

